Diagonal and off-diagonal quark number susceptibilities at high temperatures

We present continuum extrapolated lattice QCD results for up to fourth-order diagonal and off-diagonal quark number susceptibilities in the high temperature region of 300-700 MeV. Lattice QCD calculations are performed using 2+1 flavors of highly improved staggered quarks with nearly physical quark masses and at four different lattice spacings. Comparisons of our results with recent weak coupling perturbative calculations yield reasonably good agreements for the entire temperature range.

==> anc/24x6_results_v_beta.res <==
# 0_beta  1_sourcevectors 2_chi2uu 3_chi2uu_err 4_chi2discuu 5_chi2discuu_err 6_chi2connuu 7_chi2connuu_err 8_chi4uu 9_chi4uu_err 10_chi2ss 11_chi2ss_err 12_chi2discss 13_chi2discss_err 14_chi2connss 15_chi2connss_err 16_chi4ss 17_chi4ss_err 18_chi2discus 19_chi2discus_err 20_chi4us 21_chi4us_err 22_chi4discuu 23_chi4discuu_err 24_chi4connuu 25_chi4connuu_err 26_chi4discss 27_chi4discss_err 28_chi4connss 29_chi4connss_err 30_chi4discI1_I3uu 31_chi4discI1_I3uu_err 32_chi4discI1_I3ss 33_chi4discI1_I3ss_err 34_chi4D2uu 35_chi4D2uu_err 36_chi4D4uu 37_chi4D4uu_err 38_chi4D2ss 39_chi4D2ss_err 40_chi4D4ss 41_chi4D4ss_err 42_chi4ud(chi22ud) 43_chi4ud(chi22ud)_err 44_chi31us 45_chi31us_err 46_chi31ud 47_chi31ud_err 48_chi13us 49_chi13us_err
6.664 150 0.86127676 0.00072798 -0.00530889 0.00032379 0.86658566 0.00062780 0.40422913 0.00399349 0.81070269 0.00074833 -0.00501842 0.00030355 0.81572111 0.00065428 0.45314072 0.00420234 -0.00533644 0.00023613 0.02585806 0.00129006 142.50088693 0.23986733 -142.09665780 0.24074682 126.26876058 0.23236778 -125.81561986 0.23298461 0.00067252 0.00005191 0.00069307 0.00004918 -142.42515185 0.24076594 142.82938098 0.23988647 -126.18986067 0.23296377 126.64300139 0.23234689 0.02566551 0.00162877 0.00116610 0.00209830 0.00136799 0.00160479 -0.00001028 0.00197784
6.800 150 0.85977894 0.00060725 -0.00377442 0.00028657 0.86355336 0.00051176 0.39903687 0.00280940 0.82846695 0.00058326 -0.00340885 0.00026036 0.83187579 0.00051552 0.42294074 0.00273540 -0.00338444 0.00020651 0.01943746 0.00090042 141.98807815 0.20009893 -141.58904128 0.20050100 131.83652089 0.18514943 -131.41358015 0.18556333 0.00059503 0.00004226 0.00055504 0.00004644 -141.93020647 0.20048928 142.32924334 0.20008742 -131.78063631 0.18555349 132.20357705 0.18513955 0.01979097 0.00114776 0.00220191 0.00184869 0.00253220 0.00124481 0.00193799 0.00178191
6.950 150 0.85760584 0.00054885 -0.00265014 0.00024268 0.86025599 0.00049267 0.39659682 0.00295202 0.83740718 0.00055815 -0.00250059 0.00021027 0.83990777 0.00049943 0.41186998 0.00202942 -0.00236295 0.00017153 0.01550111 0.00073152 141.25946871 0.18026220 -140.86287189 0.18076997 134.68658035 0.17913545 -134.27471037 0.17950356 0.00045430 0.00003908 0.00039444 0.00003675 -141.21365468 0.18074969 141.61025150 0.18024210 -134.64015095 0.17948121 135.05202093 0.17911315 0.01572109 0.00122172 -0.00045823 0.00156358 0.00020125 0.00132689 -0.00043862 0.00153880
7.150 150 0.85048826 0.00047619 -0.00159437 0.00020332 0.85208263 0.00043219 0.39343105 0.00165215 0.83848286 0.00047974 -0.00153696 0.00021026 0.84001982 0.00042710 0.39941603 0.00165560 -0.00166696 0.00014553 0.01138800 0.00049060 138.91396889 0.15540152 -138.52053783 0.15557485 135.01919840 0.15435067 -134.61978236 0.15451978 0.00032655 0.00003561 0.00035398 0.00003528 -138.87941412 0.15551775 139.27284517 0.15534432 -134.98627207 0.15446553 135.38568811 0.15429643 0.01175973 0.00064931 0.00041145 0.00159043 0.00121473 0.00068241 -0.00002300 0.00154328
7.280 150 0.84540805 0.00044401 -0.00109878 0.00017750 0.84650682 0.00041063 0.39132775 0.00129074 0.83619177 0.00044813 -0.00132826 0.00017968 0.83752003 0.00041755 0.39699522 0.00140675 -0.00141641 0.00012801 0.00970905 0.00041231 137.25371380 0.14404134 -136.86238606 0.14419309 134.27863525 0.14381911 -133.88164003 0.14394736 0.00031415 0.00003242 0.00033411 0.00002910 -137.22523470 0.14414092 137.61656244 0.14398925 -134.24960253 0.14389496 134.64659775 0.14376673 0.00938263 0.00046629 0.00181023 0.00130956 -0.00045025 0.00046041 0.00178960 0.00126437
7.373 150 0.84155349 0.00043591 -0.00107890 0.00019294 0.84263238 0.00037849 0.39190033 0.00154432 0.83486391 0.00043333 -0.00121568 0.00019579 0.83607959 0.00038448 0.39506421 0.00120974 -0.00118508 0.00012320 0.00878103 0.00038483 136.00381213 0.14047864 -135.61191180 0.14093045 133.85016997 0.13873690 -133.45510577 0.13897505 0.00021802 0.00003241 0.00024468 0.00003239 -135.97675646 0.14086829 136.36865679 0.14041668 -133.82356854 0.13892190 134.21863275 0.13868389 0.00924392 0.00062844 -0.00160145 0.00159765 0.00056229 0.00066172 -0.00150135 0.00157529
7.596 150 0.83397518 0.00034551 -0.00047020 0.00013001 0.83444538 0.00031082 0.39026886 0.00100605 0.82967019 0.00034811 -0.00071125 0.00014904 0.83038145 0.00031070 0.39165452 0.00092580 -0.00069034 0.00010162 0.00710040 0.00028294 133.56072415 0.11043433 -133.17045529 0.11070625 132.18512160 0.11079436 -131.79346709 0.11096463 0.00024164 0.00002509 0.00017885 0.00002605 -133.53880320 0.11064835 133.92907206 0.11037656 -132.16370515 0.11090506 132.55535967 0.11073489 0.00723233 0.00037175 0.00094247 0.00117768 0.00063760 0.00038362 0.00077729 0.00116364


==> anc/32x8_results_v_beta.res <==
# 0_beta  1_sourcevectors 2_chi2uu 3_chi2uu_err 4_chi2discuu 5_chi2discuu_err 6_chi2connuu 7_chi2connuu_err 8_chi4uu 9_chi4uu_err 10_chi2ss 11_chi2ss_err 12_chi2discss 13_chi2discss_err 14_chi2connss 15_chi2connss_err 16_chi4ss 17_chi4ss_err 18_chi2discus 19_chi2discus_err 20_chi4us 21_chi4us_err 22_chi4discuu 23_chi4discuu_err 24_chi4connuu 25_chi4connuu_err 26_chi4discss 27_chi4discss_err 28_chi4connss 29_chi4connss_err 30_chi4discI1_I3uu 31_chi4discI1_I3uu_err 32_chi4discI1_I3ss 33_chi4discI1_I3ss_err 34_chi4D2uu 35_chi4D2uu_err 36_chi4D4uu 37_chi4D4uu_err 38_chi4D2ss 39_chi4D2ss_err 40_chi4D4ss 41_chi4D4ss_err 42_chi4ud(chi22ud) 43_chi4ud(chi22ud)_err 44_chi31us 45_chi31us_err 46_chi31ud 47_chi31ud_err 48_chi13us 49_chi13us_err
7.150 250 0.90956357 0.00059251 -0.00375629 0.00021999 0.91331986 0.00053397 0.44446183 0.00248528 0.88017885 0.00059269 -0.00360756 0.00022847 0.88378641 0.00054402 0.46681480 0.00236123 -0.00354695 0.00017730 0.01843977 0.00074254 158.89696296 0.20675971 -158.45250113 0.20691384 148.79903424 0.20023489 -148.33221944 0.20029946 0.00007734 0.00001447 0.00009399 0.00001235 -158.84273224 0.20694792 159.28719407 0.20679395 -148.74524306 0.20032292 149.21205785 0.20025854 0.01866479 0.00094347 0.00057831 0.00127825 0.00046640 0.00089185 0.00044602 0.00130233
7.280 250 0.91380144 0.00054895 -0.00269961 0.00020875 0.91650105 0.00049590 0.45240944 0.00246956 0.89317209 0.00053750 -0.00261239 0.00019039 0.89578448 0.00049901 0.46951253 0.00224810 -0.00279914 0.00015393 0.01677614 0.00073280 160.37354390 0.19216242 -159.92113446 0.19260926 153.21886611 0.18397616 -152.74935357 0.18433289 0.00007304 0.00001278 0.00007582 0.00001142 -160.32635118 0.19262680 160.77876063 0.19218013 -153.16922427 0.18435156 153.63873680 0.18399484 0.01656168 0.00095847 0.00198726 0.00109330 0.00053987 0.00088435 0.00191041 0.00109843
7.373 250 0.91571933 0.00048772 -0.00199644 0.00016182 0.91771577 0.00046282 0.45565285 0.00164017 0.90026343 0.00051231 -0.00240738 0.00018606 0.90267081 0.00046690 0.46744401 0.00185361 -0.00218273 0.00013533 0.01468179 0.00055526 161.04177292 0.17152947 -160.58612006 0.17147581 155.65449594 0.17711914 -155.18705194 0.17708090 0.00006813 0.00001190 0.00006369 0.00001222 -161.00004406 0.17149916 161.45569691 0.17155279 -155.61105499 0.17710748 156.07849899 0.17714566 0.01389947 0.00059461 0.00143515 0.00104783 -0.00003076 0.00049895 0.00142751 0.00104840
7.596 250 0.91751505 0.00045897 -0.00126307 0.00014401 0.91877812 0.00042292 0.46666082 0.00159723 0.90859551 0.00046311 -0.00145843 0.00015392 0.91005394 0.00042110 0.47267369 0.00166459 -0.00144481 0.00011364 0.01216757 0.00052590 161.66768475 0.16156782 -161.20102393 0.16170968 158.54131349 0.16137318 -158.06863981 0.16158165 0.00006626 0.00001044 0.00005003 0.00001126 -161.63210192 0.16170748 162.09876274 0.16156562 -158.50479458 0.16158136 158.97746827 0.16137287 0.01205997 0.00056120 0.00099079 0.00098192 0.00007505 0.00044013 0.00083080 0.00097661
7.825 250 0.91853989 0.00039939 -0.00105908 0.00013328 0.91959897 0.00036743 0.47193295 0.00113429 0.91310523 0.00040090 -0.00123221 0.00014669 0.91433744 0.00036731 0.47449663 0.00115172 -0.00108340 0.00010787 0.00947481 0.00034718 162.02098768 0.14090259 -161.54905473 0.14088107 160.10963481 0.14057898 -159.63513818 0.14057696 0.00003731 0.00000937 0.00003931 0.00001095 -161.99338128 0.14087233 162.46531422 0.14089392 -160.08214224 0.14056792 160.55663887 0.14056999 0.00917589 0.00041285 -0.00007220 0.00100453 -0.00006776 0.00034648 -0.00005638 0.00099673
8.000 250 0.91774552 0.00059936 -0.00108000 0.00021224 0.91882552 0.00052544 0.47931680 0.00171526 0.91479987 0.00054068 -0.00055021 0.00020191 0.91535008 0.00052610 0.47882505 0.00131851 -0.00089523 0.00013776 0.00826839 0.00044027 161.73938915 0.21127817 -161.26007235 0.21125240 160.70078646 0.18995681 -160.22196141 0.18995692 0.00002633 0.00001581 0.00006938 0.00001601 -161.71331366 0.21122388 162.19263046 0.21124983 -160.67689018 0.18993309 161.15571523 0.18993329 0.00931769 0.00072937 -0.00003259 0.00135184 0.00108366 0.00070477 -0.00035722 0.00132243


==> anc/40x10_results_v_beta.res <==
# 0_beta  1_sourcevectors 2_chi2uu 3_chi2uu_err 4_chi2discuu 5_chi2discuu_err 6_chi2connuu 7_chi2connuu_err 8_chi4uu 9_chi4uu_err 10_chi2ss 11_chi2ss_err 12_chi2discss 13_chi2discss_err 14_chi2connss 15_chi2connss_err 16_chi4ss 17_chi4ss_err 18_chi2discus 19_chi2discus_err 20_chi4us 21_chi4us_err 22_chi4discuu 23_chi4discuu_err 24_chi4connuu 25_chi4connuu_err 26_chi4discss 27_chi4discss_err 28_chi4connss 29_chi4connss_err 30_chi4discI1_I3uu 31_chi4discI1_I3uu_err 32_chi4discI1_I3ss 33_chi4discI1_I3ss_err 34_chi4D2uu 35_chi4D2uu_err 36_chi4D4uu 37_chi4D4uu_err 38_chi4D2ss 39_chi4D2ss_err 40_chi4D4ss 41_chi4D4ss_err 42_chi4ud(chi22ud) 43_chi4ud(chi22ud)_err 44_chi31us 45_chi31us_err 46_chi31ud 47_chi31ud_err 48_chi13us 49_chi13us_err
7.373 300 0.91981759 0.00067743 -0.00404862 0.00025889 0.92386622 0.00060497 0.45813185 0.00324890 0.88912120 0.00067804 -0.00413061 0.00027091 0.89325181 0.00061466 0.48308997 0.00280494 -0.00411205 0.00019959 0.02087873 0.00096166 162.50404801 0.23870369 -162.04591616 0.23923626 151.84377745 0.23115748 -151.36068748 0.23146777 0.00001251 0.00000970 0.00001664 0.00001026 -162.44436654 0.23927796 162.90249839 0.23874548 -151.78301001 0.23149851 152.26609998 0.23118829 0.01992307 0.00131829 0.00027900 0.00139205 0.00006737 0.00129879 0.00029580 0.00132722
7.596 300 0.92888153 0.00067812 -0.00282805 0.00026732 0.93170958 0.00061516 0.47284213 0.00291798 0.91243058 0.00066396 -0.00253635 0.00023324 0.91496693 0.00061700 0.48235625 0.00268011 -0.00265208 0.00019191 0.01608115 0.00091065 165.70928722 0.24122257 -165.23644508 0.24183184 159.89149411 0.23221079 -159.40913786 0.23258101 0.00001236 0.00001069 0.00000936 0.00001014 -165.66161271 0.24188186 166.13445485 0.24127278 -159.84567750 0.23263480 160.32803375 0.23226480 0.01699356 0.00114460 0.00226425 0.00151582 0.00080725 0.00108726 0.00236372 0.00148922
7.825 300 0.93530375 0.00080339 -0.00224549 0.00033223 0.93754924 0.00075266 0.48298762 0.00277722 0.92587500 0.00086151 -0.00200041 0.00029856 0.92787541 0.00075809 0.49268010 0.00304562 -0.00156727 0.00023287 0.01327546 0.00094282 167.99649582 0.28821864 -167.51350821 0.28850976 164.63112206 0.30555750 -164.13844196 0.30626508 -0.00002168 0.00001478 -0.00000927 0.00001416 -167.96027674 0.28854529 168.44326436 0.28825430 -164.59094859 0.30630613 165.08362869 0.30559851 0.01306556 0.00128589 0.00042212 0.00185882 0.00006607 0.00120650 0.00062532 0.00180168
8.000 200 0.93874220 0.00064357 -0.00095634 0.00030717 0.93969854 0.00055282 0.49218257 0.00230578 0.93202354 0.00063388 -0.00111867 0.00026996 0.93314221 0.00055426 0.49778738 0.00240122 -0.00121177 0.00021971 0.01116575 0.00069170 169.23014162 0.23205233 -168.73795905 0.23198390 166.81903899 0.22688978 -166.32125161 0.22685948 0.00002742 0.00001493 -0.00000194 0.00001365 -169.19749018 0.23199276 169.68967274 0.23206129 -166.78423360 0.22686571 167.28202098 0.22689596 0.01136735 0.00096599 0.00296307 0.00251436 -0.00011498 0.00097326 0.00344910 0.00254246
8.200 200 0.93993376 0.00064816 -0.00074027 0.00036670 0.94067404 0.00060178 0.49341193 0.00230301 0.93577788 0.00065977 -0.00058555 0.00031247 0.93636343 0.00060122 0.49635218 0.00211050 -0.00100443 0.00026648 0.00824664 0.00064128 169.64945775 0.23365135 -169.15604582 0.23395136 168.15366614 0.23678614 -167.65731396 0.23706193 0.00002349 0.00001923 0.00001554 0.00001668 -169.62729253 0.23394580 170.12070446 0.23364611 -168.13060752 0.23708380 168.62695970 0.23680841 0.00712928 0.00090537 0.00248892 0.00310403 -0.00188082 0.00097699 0.00222973 0.00305646


==> anc/48x12_results_v_beta.res <==
# 0_beta  1_sourcevectors 2_chi2uu 3_chi2uu_err 4_chi2discuu 5_chi2discuu_err 6_chi2connuu 7_chi2connuu_err 8_chi4uu 9_chi4uu_err 10_chi2ss 11_chi2ss_err 12_chi2discss 13_chi2discss_err 14_chi2connss 15_chi2connss_err 16_chi4ss 17_chi4ss_err 18_chi2discus 19_chi2discus_err 20_chi4us 21_chi4us_err 22_chi4discuu 23_chi4discuu_err 24_chi4connuu 25_chi4connuu_err 26_chi4discss 27_chi4discss_err 28_chi4connss 29_chi4connss_err 30_chi4discI1_I3uu 31_chi4discI1_I3uu_err 32_chi4discI1_I3ss 33_chi4discI1_I3ss_err 34_chi4D2uu 35_chi4D2uu_err 36_chi4D4uu 37_chi4D4uu_err 38_chi4D2ss 39_chi4D2ss_err 40_chi4D4ss 41_chi4D4ss_err 42_chi4ud(chi22ud) 43_chi4ud(chi22ud)_err 44_chi31us 45_chi31us_err 46_chi31ud 47_chi31ud_err 48_chi13us 49_chi13us_err
7.596 500 0.92425564 0.00077278 -0.00380575 0.00026447 0.92806139 0.00072213 0.45886274 0.00336106 0.89454800 0.00079370 -0.00373849 0.00025682 0.89828649 0.00072700 0.48485423 0.00337090 -0.00331090 0.00019710 0.01967291 0.00113097 164.07120602 0.27367849 -163.61234328 0.27425780 153.70022695 0.27180746 -153.21537272 0.27262366 -0.00000630 0.00000647 -0.00000598 0.00000648 -164.01570975 0.27427280 164.47457249 0.27369335 -153.64149584 0.27264361 154.12635007 0.27182738 0.01869580 0.00119257 0.00035993 0.00111207 -0.00124434 0.00093559 0.00028645 0.00109192
7.825 500 0.93697847 0.00066772 -0.00228714 0.00019712 0.93926561 0.00061925 0.47356044 0.00251915 0.92087437 0.00065117 -0.00202270 0.00020947 0.92289707 0.00062269 0.48112819 0.00235784 -0.00225528 0.00015086 0.01400120 0.00076004 168.60490542 0.24011569 -168.13134499 0.24023540 162.85711428 0.23033888 -162.37598609 0.23024525 -0.00000295 0.00000586 0.00000855 0.00000597 -168.56230055 0.24024494 169.03586099 0.24012566 -162.81784430 0.23026502 163.29897249 0.23035904 0.01420730 0.00093867 0.00057241 0.00092715 0.00079506 0.00080312 0.00043710 0.00091104
8.200 500 0.94140831 0.00063138 -0.00157817 0.00019754 0.94298649 0.00057824 0.49573094 0.00212476 0.93527309 0.00060445 -0.00086503 0.00015649 0.93613812 0.00058535 0.49875661 0.00196103 -0.00134272 0.00013148 0.01139660 0.00067062 170.19310596 0.22815739 -169.69737501 0.22821607 167.98178060 0.21691702 -167.48302399 0.21705239 -0.00000198 0.00000650 0.00001380 0.00000567 -170.15992578 0.22824576 170.65565672 0.22818707 -167.94926411 0.21708471 168.44802072 0.21694941 0.01149917 0.00074733 0.00115394 0.00095180 0.00063148 0.00055485 0.00089626 0.00094172
8.400 500 0.94542665 0.00055975 -0.00078561 0.00017271 0.94621227 0.00055979 0.50101863 0.00148633 0.94096042 0.00058352 -0.00077436 0.00016564 0.94173478 0.00055948 0.50375847 0.00160450 -0.00089450 0.00012314 0.00900098 0.00050343 171.64185510 0.20307209 -171.14083647 0.20319230 170.02480290 0.21060220 -169.52104443 0.21082643 0.00000437 0.00000566 0.00000328 0.00000585 -171.61565968 0.20321392 172.11667832 0.20309368 -169.99805008 0.21084503 170.50180855 0.21062070 0.00916337 0.00057527 -0.00058784 0.00089989 -0.00037037 0.00047354 -0.00068286 0.00089615


==> anc/README.txt <==
This directory contains the source files of the 5 figures shown in
the paper. The gnuplot source files are called fig*.plt; multiple
panels are labeled as "a,b,c".
To obtain the the eps figures run " gnuplot fig*.plt " .
The primary numerical results are contained in NsNt_results_v_beta.res,
Ns=24,32,40,48, Nt=6,8,10,12.
Various interpolated and continuum extrapolated data as well as
the results of the weak coupling calculations are contained in
*.dat files. From the gnuplot (*plt) source files it should be
straightforward to decode the structure of these data files.


==> anc/chi11_eqcd.dat <==
 250 -0.0443638  	 250 -0.00867857  
 254.747 -0.0389431  	 254.747 -0.00817873  
 259.495 -0.0344603  	 259.495 -0.00772402  
 264.242 -0.0307162  	 264.242 -0.00730926  
 268.99 -0.0275605  	 268.99 -0.00692998  
 273.737 -0.0248788  	 273.737 -0.00658232  
 278.485 -0.0225821  	 278.485 -0.00626289  
 283.232 -0.0206015  	 283.232 -0.00596875  
 287.98 -0.0188821  	 287.98 -0.00569732  
 292.727 -0.0173806  	 292.727 -0.00544634  
 297.475 -0.0160619  	 297.475 -0.00521379  
 302.222 -0.0148977  	 302.222 -0.00499794  
 306.97 -0.0138649  	 306.97 -0.0047972  
 311.717 -0.0129445  	 311.717 -0.00461019  
 316.465 -0.0121208  	 316.465 -0.00443569  
 321.212 -0.0113806  	 321.212 -0.0042726  
 325.96 -0.0107131  	 325.96 -0.00411992  
 330.707 -0.0101089  	 330.707 -0.00397677  
 335.455 -0.00956021  	 335.455 -0.00384238  
 340.202 -0.00906041  	 340.202 -0.00371602  
 344.949 -0.00860378  	 344.949 -0.00359705  
 349.697 -0.00818541  	 349.697 -0.0034849  
 354.444 -0.00780108  	 354.444 -0.00337904  
 359.192 -0.00744714  	 359.192 -0.003279  
 363.939 -0.00712041  	 363.939 -0.00318434  
 368.687 -0.00681811  	 368.687 -0.00309468  
 373.434 -0.00653781  	 373.434 -0.00300965  
 378.182 -0.00627737  	 378.182 -0.00292893  
 382.929 -0.00603492  	 382.929 -0.00285222  
 387.677 -0.00580878  	 387.677 -0.00277925  
 392.424 -0.00559749  	 392.424 -0.00270978  
 397.172 -0.00539973  	 397.172 -0.00264356  
 401.919 -0.00521433  	 401.919 -0.00258039  
 406.667 -0.00504025  	 406.667 -0.00252008  
 411.414 -0.00487655  	 411.414 -0.00246245  
 416.162 -0.0047224  	 416.162 -0.00240733  
 420.909 -0.00457702  	 420.909 -0.00235458  
 425.657 -0.00443975  	 425.657 -0.00230404  
 430.404 -0.00430996  	 430.404 -0.00225559  
 435.152 -0.0041871  	 435.152 -0.00220911  
 439.899 -0.00407066  	 439.899 -0.00216449  
 444.646 -0.00396018  	 444.646 -0.00212163  
 449.394 -0.00385524  	 449.394 -0.00208042  
 454.141 -0.00375545  	 454.141 -0.00204077  
 458.889 -0.00366047  	 458.889 -0.00200261  
 463.636 -0.00356997  	 463.636 -0.00196585  
 468.384 -0.00348367  	 468.384 -0.00193043  
 473.131 -0.00340128  	 473.131 -0.00189626  
 477.879 -0.00332257  	 477.879 -0.0018633  
 482.626 -0.00324731  	 482.626 -0.00183147  
 487.374 -0.00317528  	 487.374 -0.00180073  
 492.121 -0.0031063  	 492.121 -0.00177101  
 496.869 -0.00304017  	 496.869 -0.00174228  
 501.616 -0.00297674  	 501.616 -0.00171448  
 506.364 -0.00291585  	 506.364 -0.00168757  
 511.111 -0.00285736  	 511.111 -0.00166152  
 515.859 -0.00280113  	 515.859 -0.00163627  
 520.606 -0.00274705  	 520.606 -0.0016118  
 525.354 -0.00269499  	 525.354 -0.00158807  
 530.101 -0.00264484  	 530.101 -0.00156504  
 534.848 -0.00259652  	 534.848 -0.0015427  
 539.596 -0.00254992  	 539.596 -0.001521  
 544.343 -0.00250495  	 544.343 -0.00149993  
 549.091 -0.00246155  	 549.091 -0.00147945  
 553.838 -0.00241962  	 553.838 -0.00145954  
 558.586 -0.0023791  	 558.586 -0.00144018  
 563.333 -0.00233991  	 563.333 -0.00142134  
 568.081 -0.00230201  	 568.081 -0.00140302  
 572.828 -0.00226532  	 572.828 -0.00138517  
 577.576 -0.00222979  	 577.576 -0.00136779  
 582.323 -0.00219537  	 582.323 -0.00135087  
 587.071 -0.00216201  	 587.071 -0.00133437  
 591.818 -0.00212966  	 591.818 -0.00131829  
 596.566 -0.00209828  	 596.566 -0.00130261  
 601.313 -0.00206783  	 601.313 -0.00128731  
 606.061 -0.00203826  	 606.061 -0.00127239  
 610.808 -0.00200954  	 610.808 -0.00125782  
 615.556 -0.00198163  	 615.556 -0.0012436  
 620.303 -0.00195451  	 620.303 -0.00122972  
 625.051 -0.00192813  	 625.051 -0.00121615  
 629.798 -0.00190247  	 629.798 -0.0012029  
 634.545 -0.00187751  	 634.545 -0.00118995  
 639.293 -0.00185321  	 639.293 -0.00117729  
 644.04 -0.00182954  	 644.04 -0.00116491  
 648.788 -0.00180649  	 648.788 -0.0011528  
 653.535 -0.00178403  	 653.535 -0.00114095  
 658.283 -0.00176214  	 658.283 -0.00112936  
 663.03 -0.0017408  	 663.03 -0.00111801  
 667.778 -0.00171998  	 667.778 -0.0011069  
 672.525 -0.00169967  	 672.525 -0.00109603  
 677.273 -0.00167985  	 677.273 -0.00108537  
 682.02 -0.00166051  	 682.02 -0.00107494  
 686.768 -0.00164162  	 686.768 -0.00106471  
 691.515 -0.00162318  	 691.515 -0.00105469  
 696.263 -0.00160515  	 696.263 -0.00104487  
 701.01 -0.00158754  	 701.01 -0.00103524  
 705.758 -0.00157033  	 705.758 -0.00102579  
 710.505 -0.0015535  	 710.505 -0.00101653  
 715.253 -0.00153705  	 715.253 -0.00100744  
 720 -0.00152095  	 720 -0.000998524  
	


==> anc/chi11ud_cont_a2_6-12.dat <==
340 -0.0036252 0.00010462 0.050748 0.008085 0.0048624
360 -0.0032921 0.00011912 0.094372 0.01431 0.0059505
380 -0.0029947 0.00023049 0.41531 0.01959 0.011659
400 -0.0027693 0.00029998 0.78878 0.024635 0.015292
420 -0.0025557 0.00034667 1.1354 0.027901 0.01786
440 -0.002339 0.00037997 1.4212 0.028916 0.019541
460 -0.0021338 0.0003881 1.5209 0.027791 0.01938
480 -0.0019752 0.00036803 1.3407 0.026377 0.017514
500 -0.0018534 0.00033202 1.0299 0.025544 0.015342
520 -0.0017322 0.00028767 0.74943 0.024446 0.013265
540 -0.0016102 0.00023298 0.5012 0.022947 0.01083
560 -0.0015038 0.00016513 0.26641 0.021601 0.0077222
580 -0.0014245 8.5381e-05 0.075085 0.020924 0.003964
600 -0.0013612 2.9366e-06 8.9156e-05 0.020793 0.00013311
620 -0.0012964 9.024e-05 0.079256 0.020829 0.0039819
640 -0.0012352 0.00018377 0.28863 0.021285 0.0080129
660 -0.0011997 0.00029032 0.59468 0.022823 0.012852


==> anc/chi22ud_htl.dat <==
180	0.14679162639559945	0.04369119397241373	0.023993986072668595
190	0.12145093740298549	0.040765028964473836	0.022881099605012105
200	0.1042173364525272	0.03825166524425145	0.02189503514471932
210	0.09160764538584128	0.03607024676639762	0.021014874501015978
220	0.08192426623068595	0.034159511279154904	0.02022406893639348
230	0.07422826164011412	0.03247224692435806	0.019509356616328414
240	0.06795213268843035	0.030971516827794643	0.018859985992295956
250	0.0627298285807		0.02962803069170108	0.018267149015529515
260	0.05831325900825437	0.02841827864884483	0.01772356102661598
270	0.05452762269558546	0.027323182733207874	0.017223144951832033
280	0.05124584346996701	0.0263271067344382	0.01676079084443818
290	0.04837313030529337	0.025417118590913956	0.016332170633153
300	0.045837231382353925	0.024582433607509575	0.015933593855281158
310	0.04358205233315468	0.02381398905617234	0.015561894184662915
320	0.041563345884953855	0.02310411552512841	0.01521433935678925
330	0.039745722383000164	0.022446280397726243	0.014888559054519346
340	0.038100528332640805	0.021834885723333215	0.014582486713552213
350	0.03660431045423705	0.02126510754020472	0.014294312212414702
360	0.035237683827254354	0.020732767100289182	0.014022443144596544
370	0.03398448460669539	0.020234226871586207	0.01376547291029007
380	0.03283112678050336	0.019766305949624325	0.01352215426681209
390	0.03176610760243953	0.01932621079466543	0.01329137727838867
400	0.03077962294314182	0.018911478161278375	0.013072150834476718
410	0.029863264982618435	0.018519927796018392	0.012863587080336058
420	0.029009782330500795	0.01814962301297076	0.012664888237936303
430	0.028212887998965396	0.0177988376624974	0.012475335399491723
440	0.027467104428198566	0.01746602831901392	0.012294278957299726
450	0.02676763747024012	0.017149810753108615	0.012121130397533882
460	0.026110273201205215	0.016848939939350535	0.011955355236250218
470	0.025491292874210283	0.01656229299662149	0.0117964669161367
480	0.024907402395874412	0.01628885457231818	0.011644021514763072
490	0.024355673511826628	0.016027704272443974	0.011497613141018066
500	0.023833494493914534	0.015778005811827728	0.011356869917389911
510	0.023338528585309045	0.015538997616538248	0.011221450462788073
520	0.022868678816352024	0.015309984657121132	0.011091040804517506
530	0.02242205808053192	0.015090331328950862	0.010965351659428788
540	0.021996963575934832	0.014879455226612723	0.010844116033666307
550	0.02159185488731899	0.014676821684236263	0.01072708709821048
560	0.021205335118321438	0.014481938974213286	0.010614036303864193
570	0.020836134590268132	0.014294354073628952	0.010504751704713124
580	0.020483096709697297	0.014113648921706665	0.010399036463589306
590	0.02014516567564807	0.01393943710316754	0.010296707516844318
600	0.019821375753550714	0.013771360902071058	0.010197594378919358
610	0.01951084188791933	0.013609088678786858	0.010101538069887454
620	0.019212751463108323	0.013452312529530289	0.010008390151420975
630	0.018926357051809256	0.01330074619360555	0.009918011858574128
640	0.018650970016029864	0.013154123178322636	0.009830273316421563
650	0.018385954846042135	0.013012195075640807	0.009745052832005417
660	0.018130724140018203	0.01287473004806316	0.009662236253253624
670	0.017884734141444387	0.012741511464265312	0.00958171638757222
680	0.01764748076343098	0.012612336667469286	0.009503392473710794
690	0.017418496039135662	0.012487015861739361	0.00942716970127436
700	0.017197344946028748	0.012365371103237559	0.009352958772925114
710	0.01698362255892352	0.012247235385078188	0.009280675504899477
720	0.016776951492793395	0.01213245180580364	0.009210240461971561
730	0.01657697960158607	0.01202087281270071	0.009141578623435152
740	0.01638337790366846	0.011912359512213965	0.009074619077061655
750	0.01619583870831929	0.01180678104061458	0.00900929473832826
760	0.016014073920931286	0.011704013988868568	0.008945542092506429
770	0.015837813507372848	0.01160394187633387	0.008883300957460281
780	0.015666804100363807	0.011506454668515187	0.008822514265233294
790	0.015500807732795482	0.011411448334630835	0.00876312786070312
800	0.015339600684723727	0.011318824441206889	0.008705090315762491
810	0.015182972432324275	0.011228489778319748	0.00864835275764168
820	0.01503072468845642	0.011140356015465324	0.008592868710127743
830	0.01488267052566465	0.011054339384348725	0.008538593946559639
840	0.01473863357348058	0.010970360386166937	0.008485486353588634
850	0.014598447282792061	0.010888343521204297	0.008433505804791571
860	0.01446195425083882	0.010808217038779185	0.008382614043311986
870	0.014329005601090846	0.010729912705775502	0.00833277457278263
880	0.014199460412878466	0.010653365592165063	0.008283952555852278
890	0.01407318519618331	0.010578513872082019	0.00823611471970318
900	0.013950053407477214	0.010505298639147405	0.008189229268000786
910	0.013829945002917619	0.010433663734865694	0.008143265798768546
920	0.013712746025582577	0.010363555589024733	0.008098195227725717
930	0.013598348223760486	0.010294923071129428	0.008053989716666706
940	0.013486648697604697	0.010227717351988238	0.008010622606497798
950	0.013377549571725923	0.010161891774650662	0.007968068354579893
960	0.013270957691529642	0.010097401733965772	0.007926302476056224
970	0.013166784341314908	0.010034204564096405	0.007885301488870993
980	0.013064944982337779	0.009972259433381234	0.007845042862209627
990	0.012965359009210134	0.009911527245990075	0.007805504968113418
1000	0.012867949523154574	0.009851970549864687	0.007766667036041956
1010	0.012772643120771173	0.009793553450480521	0.007728509110174754
1020	0.012679369697092307	0.009736241530003603	0.0076910120092603396
1030	0.012588062261811389	0.009680001771452151	0.007654157288836475
1040	0.012498656767669095	0.009624802487504238	0.007617927205658787
1050	0.012411091950069416	0.00957061325362237	0.007582304684187972
1060	0.012325309177077626	0.009517404845191578	0.007547273284997083
1070	0.012241252309025029	0.009465149178392728	0.00751281717497122
1080	0.01215886756701017	0.009413819254553452	0.007478921099181346
1090	0.01207810340964603	0.009363389107740353	0.00744557035432311
1100	0.011998910417456201	0.009313833755373513	0.007412750763619266


==> anc/chi22us_cont_a2.dat <==
340 0.020272 0.0021808 0.018856 0.0005279 1.0349 0.75472
360 0.01876 0.0017146 0.017659 0.0004006 0.95421 0.6899
380 0.017138 0.0012572 0.016559 0.00030082 0.62166 0.38347
400 0.015844 0.00092121 0.015574 0.00022633 0.39167 0.21478
420 0.014878 0.00077119 0.014714 0.00018917 0.31192 0.16389
440 0.014123 0.00070829 0.013965 0.00017132 0.2814 0.14856
460 0.013503 0.00067341 0.013304 0.00016294 0.25178 0.13816
480 0.012988 0.00065557 0.012724 0.00016564 0.22313 0.1319
500 0.012576 0.00066552 0.012212 0.00018008 0.21547 0.14397
520 0.012258 0.00069279 0.011747 0.00020168 0.23172 0.18636
540 0.011987 0.00069537 0.011302 0.00022053 0.24978 0.25923
560 0.011654 0.00061227 0.010836 0.00022201 0.21485 0.31772
580 0.011202 0.00045116 0.010359 0.00020206 0.12627 0.30375
600 0.010721 0.0002866 0.0099393 0.00017941 0.054549 0.24938
620 0.010243 0.00014688 0.0095803 0.00015686 0.014868 0.175
640 0.0097429 8.3758e-06 0.0092342 0.0001224 4.6604e-05 0.095926
660 0.0091539 0.00027073 0.0088624 9.0594e-05 0.044194 0.050496


==> anc/chi2_3d.dat <==
200 0.83041	0.907849
208.081 0.841881	0.91048
216.162 0.851603	0.912847
224.242 0.859938	0.914991
232.323 0.867154	0.916945
240.404 0.873456	0.918734
248.485 0.879003	0.920381
256.566 0.883918	0.921903
264.646 0.888301	0.923314
272.727 0.892232	0.924626
280.808 0.895773	0.925851
288.889 0.89898	0.926996
296.97 0.901895	0.928071
305.051 0.904557	0.92908
313.131 0.906994	0.930031
321.212 0.909235	0.930928
329.293 0.9113	0.931776
337.374 0.91321	0.93258
345.455 0.914981	0.933341
353.535 0.916626	0.934065
361.616 0.918159	0.934753
369.697 0.91959	0.935408
377.778 0.920929	0.936033
385.859 0.922184	0.93663
393.939 0.923362	0.9372
402.02 0.924471	0.937746
410.101 0.925516	0.938268
418.182 0.926502	0.938769
426.263 0.927434	0.939249
434.343 0.928316	0.939711
442.424 0.929152	0.940155
450.505 0.929946	0.940581
458.586 0.9307	0.940992
466.667 0.931418	0.941388
474.747 0.932101	0.941769
482.828 0.932752	0.942137
490.909 0.933374	0.942492
498.99 0.933968	0.942836
507.071 0.934536	0.943167
515.152 0.93508	0.943488
523.232 0.935601	0.943798
531.313 0.9361	0.944099
539.394 0.936579	0.94439
547.475 0.937039	0.944672
555.556 0.937481	0.944945
563.636 0.937907	0.945211
571.717 0.938316	0.945468
579.798 0.93871	0.945718
587.879 0.93909	0.945961
595.96 0.939456	0.946197
604.04 0.93981	0.946427
612.121 0.940151	0.94665
620.202 0.94048	0.946867
628.283 0.940799	0.947079
636.364 0.941107	0.947285
644.444 0.941405	0.947485
652.525 0.941694	0.94768
660.606 0.941973	0.947871
668.687 0.942244	0.948057
676.768 0.942506	0.948238
684.848 0.942761	0.948414
692.929 0.943008	0.948587
701.01 0.943248	0.948755
709.091 0.943481	0.94892
717.172 0.943707	0.94908
725.253 0.943927	0.949237
733.333 0.944141	0.94939
741.414 0.944349	0.94954
749.495 0.944551	0.949687
757.576 0.944748	0.94983
765.657 0.94494	0.949971
773.737 0.945126	0.950108
781.818 0.945308	0.950242
789.899 0.945485	0.950374
797.98 0.945658	0.950503
806.061 0.945827	0.950629
814.141 0.945991	0.950752
822.222 0.946152	0.950873
830.303 0.946308	0.950992
838.384 0.946461	0.951108
846.465 0.946611	0.951223
854.545 0.946757	0.951334
862.626 0.946899	0.951444
870.707 0.947038	0.951552
878.788 0.947175	0.951657
886.869 0.947308	0.951761
894.949 0.947438	0.951863
903.03 0.947565	0.951963
911.111 0.94769	0.952061
919.192 0.947812	0.952157
927.273 0.947932	0.952252
935.354 0.948049	0.952345
943.434 0.948163	0.952436
951.515 0.948275	0.952526
959.596 0.948385	0.952614
967.677 0.948493	0.9527
975.758 0.948599	0.952786
983.838 0.948702	0.952869
991.919 0.948804	0.952952
1000 0.948903	0.953033
 	
 	


==> anc/chi2_3loop.dat <==
#T(MeV)	\Lambda=2\pi T		\Lambda=2\pi T		\Lambda=4\pi T
250	0.05679504394531249	0.9695978461371527	0.9967842610677082
260	0.25627830951798514	0.9708464733477408	0.9958354992587498
270	0.39009177962775415	0.971824972754189	0.9949535154166189
280	0.48554603204705543	0.9725941552056205	0.994130002668385
290	0.5567497740271921	0.9731970590618394	0.9933618844650053
300	0.6116976443632149	0.9736704885223764	0.9926458288122106
310	0.6552369267365217	0.9740423034251611	0.991972483214732
320	0.6904768033160104	0.9743289815055		0.991342133945889
330	0.7194935113918342	0.9745482339772408	0.9907511032037546
340	0.7437256105768364	0.9747168963709871	0.9901927462544453
350	0.7642134409102183	0.9748446579152494	0.9896669279691044
360	0.7817289302705573	0.9749327503931703	0.9891729786562821
370	0.7968228568253641	0.974990922748128	0.988703150997281
380	0.8099428871368474	0.9750305156995421	0.9882627835307499
390	0.8214294714491904	0.9750483251835415	0.9878447966889473
400	0.8315497504340278	0.9750489128960503	0.9874437120225694
410	0.8405163107045036	0.9750395459723461	0.9870646296020886
420	0.8485138100921791	0.9750166297349379	0.9867008100621614
430	0.855671188219702	0.9749886651615361	0.9863634821844389
440	0.8621035419110314	0.9749504488690169	0.986038642371872
450	0.8679165728952332	0.9749060946073388	0.9857226294581618
460	0.8731838034822318	0.9748619510656242	0.9854254815739208
470	0.877976339591664	0.9748168840931668	0.9851475163944217
480	0.8823494852325061	0.9747605264922717	0.9848688855583284
490	0.8863550867838632	0.9747101766408093	0.9846135254697116
500	0.8900330946180556	0.9746533203124998	0.9843641493055556
510	0.8934202531945511	0.9745934389551026	0.984120649042569
520	0.8965461525299453	0.9745385284724788	0.9838929386377177
530	0.8994343037384794	0.9744780194056306	0.9836720418743323
540	0.9021211916890527	0.9744200832214029	0.9834595377753009
550	0.9046138766930669	0.9743618715564737	0.9832531637396692
560	0.9069434098916258	0.9743065520479024	0.983059595501612
570	0.9091067650890444	0.9742480859495227	0.9828686938395574
580	0.9111381991408212	0.9741925393153819	0.9826877879756242
590	0.9130379338532191	0.9741334843016853	0.9825115233689234
600	0.914810745804398	0.9740766360435956	0.9823457694347993
610	0.9165002174221385	0.974027706625683	0.982183952893114
620	0.9180755915152762	0.9739690880538935	0.9820259544997975
630	0.9195567131816718	0.9739161225189664	0.9818675573367207
640	0.9209599759843614	0.973869694603814	0.9817269113328722
650	0.9222852718195267	0.9738157975838264	0.9815807856673241
660	0.9235507796557748	0.973765133181563	0.9814398323512906
670	0.9247268061511473	0.973718694695057	0.9813049955446647
680	0.9258664786380237	0.9736726578269174	0.9811770957233995
690	0.9269401160178766	0.9736259068910591	0.9810557039691706
700	0.9279558177437642	0.9735840950963719	0.9809304581207482
710	0.9289268536197622	0.9735361011924442	0.980820122220018
720	0.929857837483389	0.9734877179516033	0.9807005831243569
730	0.9307377103922978	0.9734451396707741	0.9805961321438251
740	0.9315784851574547	0.9734109241209113	0.9804819071605388
750	0.9323890817901234	0.9733680555555554	0.980372299382716
760	0.9331672365535549	0.9733294589440982	0.980278336844029
770	0.9338972546663293	0.9732884415818669	0.9801751279024006
780	0.9346034495648878	0.9732523604719118	0.9800723893271969
790	0.9352843094055439	0.9732121894416849	0.9799910482205487
800	0.9359351264105903	0.9731767442491319	0.9798956976996528
810	0.9365649317727649	0.973142406094938	0.9798039816508323
820	0.937153694374215	0.9731026711943949	0.9797060384856897
830	0.9377400414912662	0.9730737079845486	0.9796433474863308
840	0.9383005770305807	0.9730394074585852	0.9795642794154698
850	0.938836625336409	0.9730121828143022	0.9794775446943483
860	0.9393420946382428	0.9729798342572562	0.9794028115798328
870	0.9398444610509239	0.9729556368447321	0.9793206894716753
880	0.94032112450858	0.9729138418991047	0.9792443477746212
890	0.9407789069842472	0.9728830447193816	0.9791734611931713
900	0.9412388010116597	0.9728598679698217	0.9791023662551441
910	0.9416728198922566	0.9728359724067142	0.9790285073595512
920	0.9420874438799621	0.9727909093743434	0.9789726258926695
930	0.9425011802905923	0.9727837635372104	0.978911037403168
940	0.942890471744379	0.9727605817111813	0.9788490542163372
950	0.94327581563558	0.9727319944598336	0.978774719144352
960	0.9436360111942995	0.9727054172092011	0.9787147427782599
970	0.9439954247410871	0.972669212249501	0.9786590631310446
980	0.9443448404021472	0.972660136546115	0.9785984174707297
990	0.9446757842170299	0.9726256497352878	0.9785198541248624
1000	0.9450021701388889	0.9726041666666666	0.9784830729166666
1010	0.9453113086679955	0.9725864294350226	0.9784197014998529
1020	0.9456373950724078	0.9725534583386731	0.9783813784228287
1030	0.9459240418250751	0.9725388755354468	0.9783196395094311
1040	0.9462154671833908	0.9725255922296185	0.9782759787454798
1050	0.946489591206853	0.9725096056941294	0.9782100340136053
1060	0.9467916555417111	0.9724910753134764	0.9781733008484631
1070	0.947044137770402	0.9724625695111654	0.9781149008647043
1080	0.9473073011926535	0.9724320916209418	0.9780546565405426
1090	0.9475621674195025	0.9724253359705971	0.9780255765507951
1100	0.9477982954545453	0.9724015725436179	0.9779686065197428


==> anc/chi2l_cont.dat <==
#225 0.87815 0.0108114
#250 0.89862 0.0073107
#275 0.91666 0.00545897
300 0.92294 0.00511282
#325 0.92892 0.00588209
350 0.93729 0.00691647
#375 0.94185 0.00690918
400 0.9412 0.00678146
450 0.94371 0.00451701
500 0.94473 0.00391026
550 0.94562 0.00357013
600 0.94638 0.00340075
650 0.94713 0.00332454
700 0.9481 0.00329964
750 0.94939 0.00330522
800 0.95082 0.00334065
850 0.95219 0.00344814
900 0.9535 0.00370714
950 0.95478 0.00416192


==> anc/chi4_3d.dat <==
200 0.739561	0.93169
208.081 0.744431	0.913946
216.162 0.74905	0.899902
224.242 0.753435	0.888757
232.323 0.757602	0.879899
240.404 0.761567	0.872855
248.485 0.765343	0.867257
256.566 0.768942	0.862821
264.646 0.772377	0.859321
272.727 0.775657	0.856579
280.808 0.778792	0.854455
288.889 0.781792	0.852834
296.97 0.784665	0.851626
305.051 0.787419	0.850757
313.131 0.79006	0.850168
321.212 0.792595	0.849809
329.293 0.795031	0.84964
337.374 0.797372	0.849629
345.455 0.799625	0.849747
353.535 0.801794	0.849973
361.616 0.803883	0.850287
369.697 0.805897	0.850673
377.778 0.80784	0.851119
385.859 0.809715	0.851614
393.939 0.811526	0.852148
402.02 0.813276	0.852713
410.101 0.814968	0.853303
418.182 0.816605	0.853912
426.263 0.818189	0.854535
434.343 0.819723	0.85517
442.424 0.821209	0.855811
450.505 0.82265	0.856457
458.586 0.824047	0.857105
466.667 0.825402	0.857754
474.747 0.826718	0.8584
482.828 0.827995	0.859043
490.909 0.829236	0.859683
498.99 0.830442	0.860317
507.071 0.831615	0.860944
515.152 0.832755	0.861565
523.232 0.833864	0.862179
531.313 0.834944	0.862785
539.394 0.835996	0.863383
547.475 0.83702	0.863973
555.556 0.838018	0.864554
563.636 0.83899	0.865126
571.717 0.839938	0.865689
579.798 0.840863	0.866244
587.879 0.841765	0.866789
595.96 0.842645	0.867325
604.04 0.843504	0.867853
612.121 0.844343	0.868372
620.202 0.845162	0.868882
628.283 0.845963	0.869383
636.364 0.846745	0.869875
644.444 0.84751	0.870359
652.525 0.848257	0.870835
660.606 0.848988	0.871302
668.687 0.849703	0.871761
676.768 0.850403	0.872213
684.848 0.851087	0.872656
692.929 0.851758	0.873092
701.01 0.852414	0.87352
709.091 0.853056	0.87394
717.172 0.853686	0.874354
725.253 0.854302	0.87476
733.333 0.854907	0.875159
741.414 0.855499	0.875551
749.495 0.856079	0.875937
757.576 0.856649	0.876316
765.657 0.857207	0.876688
773.737 0.857754	0.877055
781.818 0.858292	0.877415
789.899 0.858819	0.877769
797.98 0.859336	0.878117
806.061 0.859844	0.878459
814.141 0.860342	0.878796
822.222 0.860832	0.879127
830.303 0.861312	0.879453
838.384 0.861784	0.879773
846.465 0.862248	0.880088
854.545 0.862704	0.880398
862.626 0.863152	0.880703
870.707 0.863592	0.881004
878.788 0.864025	0.881299
886.869 0.86445	0.88159
894.949 0.864868	0.881876
903.03 0.865279	0.882158
911.111 0.865684	0.882436
919.192 0.866082	0.882709
927.273 0.866473	0.882978
935.354 0.866858	0.883243
943.434 0.867237	0.883504
951.515 0.86761	0.883761
959.596 0.867977	0.884014
967.677 0.868338	0.884264
975.758 0.868694	0.88451
983.838 0.869045	0.884752
991.919 0.86939	0.884991
1000 0.869729	0.885226
 	
 	


==> anc/chi4_T340.dat <==
  0.027777778  0.39816  0.0018318  0.738656998
  0.015625  0.44548  0.0061274  0.92018503
  0.00999999978  0.46164  0.0057778  0.978372991
  0.0069444445  0.46156  0.0026844  0.991771996


==> anc/chi4_T500.dat <==
  0.027777778  0.39664  0.0011521  0.738656998
  0.015625  0.47197  0.0021577  0.92018503
  0.00999999978  0.49023  0.003796  0.978372991
  0.0069444445  0.49077  0.0033804  0.991771996


==> anc/chi4_T660.dat <==
  0.027777778  0.39021  0.00091029  0.738656998
  0.015625  0.47666  0.0032062  0.92018503
  0.00999999978  0.4955  0.0038484  0.978372991
  0.0069444445  0.5017  0.0014368  0.991771996


==> anc/chi4_free.dat <==
6 0.5787  0.000001
8 0.8711  0.000001
10 0.9653 0.000001
12 0.9869 0.000001


==> anc/chi4_uuuu.dat <==
#T	Lambda=\pi T		\Lambda=2pi T		\Labda=4pi T
180	0.46246282907461284	0.3954938540140127	0.4505526982821204
190	0.42473449630720844	0.40358632403669675	0.4550230172201658
200	0.40657824868961573	0.4107729098415904	0.45905256176531045
210	0.39817591703196525	0.41720183629964974	0.4627073987927918
220	0.3950329310817309	0.42299062683209465	0.46604075841704107
230	0.39485901060579753	0.42823361820241007	0.46909603421947477
240	0.39639946602253845	0.43300738819506446	0.47190897595221076
250	0.39893114314074873	0.43737473643025554	0.47450931799784
260	0.4020219387996875	0.4413876457710758	0.4769220064482303
270	0.4054070972496723	0.4450895144987452	0.47916813598933516
280	0.4089217817221257	0.44851685938518904	0.48126567386164415
290	0.41246259912278926	0.4517006297675032	0.483230025472142
300	0.41596482067727797	0.4546672320937584	0.4850744807807134
310	0.41938848229780196	0.4574393364948063	0.48681056989093496
320	0.42270968929547037	0.4600365174933094	0.4884483487657587
330	0.4259150633156861	0.46247576724081463	0.4899966306423758
340	0.42899813492583777	0.4647719098724991	0.49146317486606417
350	0.43195696722772897	0.4669379384866792	0.4928548420510015
360	0.43479257292421436	0.4689852910824415	0.4941777224023264
370	0.437507851027646	0.4709240779706952	0.4954372424887056
380	0.440106868575162	0.4727632703291765	0.4966382545925125
390	0.44259437408692676	0.4745108574330727	0.4977851118827196
400	0.44497546821256384	0.47617397847099596	0.498881731980553
410	0.4472553818463609	0.4777590336161813	0.4999316509672275
420	0.4494393281711909	0.4792717780676805	0.5009380694783616
430	0.4515324057769529	0.4807174020352685	0.501903892212912
440	0.453539537144474	0.4821005990628425	0.5028317619348865
450	0.45546543161665803	0.48342562462983546	0.5037240888482115
460	0.4573145652774224	0.48469634660996885	0.5045830760672747
470	0.4590911724315913	0.48591628887998123	0.5054107417790449
480	0.46079924495699914	0.48708866914150756	0.5062089385905418
490	0.4624425369034619	0.4882164318346575	0.5069793704726203
500	0.46402457248939766	0.4893022768725011	0.5077236076435943
510	0.46554865619556296	0.49034868480430965	0.5084430996809907
520	0.46701788404483874	0.4913579389162967	0.5091391871043407
530	0.4684351554343095	0.4923321446973199	0.5098131116344145
540	0.46980318508370533	0.4932732470300628	0.510466025303234
550	0.471124514805517	0.49418304541282754	0.5110989985633132
560	0.47240152490283926	0.4950632074711003	0.5117130275229691
570	0.47363644507271707	0.4959152809797204	0.5123090404164033
580	0.4748313647435619	0.49674070458443176	0.5128879034020124
590	0.475988242810935	0.497540817384675	0.5134504257694924
600	0.477108916760838	0.4983168675168206	0.513997364625401
610	0.4781951111866522	0.49907001985788435	0.5145294291175622
620	0.4792484457172048	0.4998013629535335	0.5150472842508073
630	0.4802704423807149	0.500511915260388	0.5155515543397838
640	0.4812625324337442	0.5012026307808518	0.5160428261387827
650	0.4822260626865831	0.5018744041586493	0.51652165168356
660	0.48316230135736554	0.5025280752946047	0.5169885508758432
670	0.4840724434870622	0.5031644335347989	0.5174440138375097
680	0.4849576159466937	0.5037842214768319	0.5178885030582264
690	0.48581888206683976	0.5043881384344109	0.51832245535755
700	0.48665724591800813	0.5049768435956887	0.5187462836800729
710	0.4874736562687364	0.5055509589066407	0.5191603787400966
720	0.4882690102465792	0.5061110717071449	0.5195651105304521
730	0.48904415672537377	0.5066577371442937	0.5199608297085037
740	0.48979989946048325	0.507191480384709	0.5203478688709267
750	0.49053699999207506	0.5077127986452268	0.520726543727631
760	0.4912561803349217	0.5082221630592139	0.5210971541840912
770	0.491958125471758	0.5087200203939091	0.5214599853403871
780	0.49264348566583543	0.5092067946325661	0.5218153084143988
790	0.4933128786070536	0.5096828884337188	0.5221633815958502
800	0.4939668914048493	0.5101486844786295	0.5225044508372183
810	0.4946060824399432	0.5106045467168453	0.5228387505869413
820	0.49523098308602814	0.5110508215187941	0.5231665044698092
830	0.49584209931156425	0.5114878387434625	0.5234879259189744
840	0.496439913170996	0.5119159127284134	0.5238032187635764
850	0.4970248841939327	0.5123353432086892	0.5241125777756096
860	0.4975974506801173	0.5127464161705328	0.524416189179326
870	0.4981580309073642	0.5131494046452875	0.5247142311261576
880	0.49870702425905344	0.5135445694483413	0.525006874137878
890	0.49924481227721806	0.513932159867533	0.5252942815204753
900	0.49977175964677567	0.5143124143050319	0.5255766097509904
910	0.5002882151159961	0.5146855608763421	0.5258540088393785
920	0.500794512357887	0.5150518179697592	0.5261266226672742
930	0.5012909707767955	0.5154113947693127	0.5263945893053728
940	0.5017778962641901	0.5157644917439627	0.5266580413110076
950	0.5022555819072568	0.5161113011055798	0.5269171060073592
960	0.5027243086536677	0.5164520072380279	0.5271719057456187
970	0.5031843459356091	0.5167867870994648	0.5274225581513209
980	0.5036359522559181	0.5171158105998093	0.5276691763559596
990	0.5040793757389508	0.5174392409551509	0.5279118692149124
1000	0.504514854648613	0.5177572350207484	0.5281507415126167


==> anc/chi4cont_T340.dat <==
0. 0.46525 0.0031256 0.4228


==> anc/chi4cont_T500.dat <==
0 0.49562 0.0036031 0.6738


==> anc/chi4cont_T660.dat <==
0.0 0.50666 0.00010462 0.0016813


==> anc/chi4s_cont.dat <==
340 0.48622 0.0026686 0.48705 0.0019561 0.2117 0.16289 -45.756 27.707 -73.342 10.329
360 0.48543 0.00051261 0.48659 0.00013027 0.01393 0.0012624 -37.62 5.2626 -74.462 0.67737
380 0.48478 0.0011011 0.48619 0.0012667 0.076227 0.14362 -32.625 11.975 -75.632 6.9531
400 0.48486 0.00266 0.48658 0.0026589 0.36698 0.52855 -27.777 28.681 -77.287 14.54
420 0.486 0.0039239 0.48797 0.0037859 0.68686 0.9254 -27.383 40.42 -80.982 19.896
440 0.48789 0.0045095 0.48998 0.0043136 0.88876 1.1752 -30.737 44.438 -85.889 21.786
460 0.49017 0.0045106 0.49229 0.0043279 0.93871 1.2481 -35.707 43.552 -91.072 21.465
480 0.49274 0.0041447 0.49482 0.0040027 0.84959 1.1525 -42.746 40.747 -96.789 20.194
500 0.49562 0.0036031 0.49755 0.0035015 0.6738 0.93736 -53.454 36.592 -103.71 18.238
520 0.49872 0.0030033 0.50039 0.0029312 0.48097 0.6807 -68.838 30.734 -112.16 15.407
540 0.50178 0.0024235 0.50314 0.0023663 0.32276 0.45781 -86.484 24.352 -121.14 12.229
560 0.50443 0.0019446 0.50549 0.00189 0.22264 0.3116 -102.4 19.131 -129.05 9.5531
580 0.50646 0.0016387 0.50729 0.0015758 0.1822 0.24807 -113.92 16.216 -134.87 7.9678
600 0.50789 0.001438 0.50857 0.0013689 0.17588 0.2341 -120.57 15.048 -138.55 7.252
620 0.50886 0.0012934 0.50949 0.001222 0.18845 0.24928 -122.93 14.981 -140.47 7.1254
640 0.50959 0.0012241 0.51024 0.0011599 0.19237 0.25858 -122.31 15.134 -141.37 7.2507
660 0.51026 0.0013151 0.51103 0.0012832 0.17124 0.2395 -119.67 15.063 -141.89 7.4666


==> anc/chi4u_cont.dat <==
340 0.46525 0.0031256 0.46597 0.002474 0.4228 0.46972 -59.902 53.769 -79.518 23.262
360 0.46865 0.0024599 0.46951 0.0020166 0.37687 0.44844 -56.274 42.703 -81.462 19.045
380 0.47208 0.001897 0.47306 0.0016216 0.31013 0.4018 -53.615 33.28 -83.776 15.437
400 0.4755 0.0014709 0.47658 0.001324 0.23527 0.3383 -52.426 25.946 -86.638 12.656
420 0.47887 0.0011196 0.48005 0.0010856 0.15337 0.25597 -52.237 19.759 -89.768 10.385
440 0.48213 0.00081599 0.48338 0.00088762 0.083778 0.17623 -52.618 14.377 -92.937 8.4966
460 0.48528 0.00052595 0.48659 0.00069934 0.034015 0.10709 -54.358 9.2356 -96.406 6.6939
480 0.48831 0.00024269 0.48964 0.00051313 0.0069517 0.055381 -57.263 4.2372 -100.1 4.8987
500 0.49118 1.5129e-05 0.49251 0.00033868 2.6117e-05 0.023284 -61.408 0.26167 -104.07 3.2078
520 0.49388 0.00020561 0.49518 0.00020424 0.0047879 0.0083591 -66.515 3.5077 -108.26 1.9057
540 0.49639 0.00034216 0.49765 9.9446e-05 0.013662 0.0020255 -71.893 5.747 -112.41 0.91017
560 0.49864 0.00040221 0.49987 4.2248e-05 0.020341 0.00039024 -76.834 6.6685 -116.24 0.37962
580 0.50061 0.00038469 0.50182 3.7168e-05 0.020963 0.00033747 -80.491 6.345 -119.41 0.33028
600 0.50236 0.00031801 0.50356 6.3465e-05 0.01643 0.0011232 -83.452 5.2671 -122.15 0.56358
620 0.50392 0.00023851 0.50511 0.00010225 0.010212 0.003225 -85.466 3.9991 -124.37 0.91738
640 0.50533 0.00015919 0.50653 0.00015184 0.0045171 0.0071042 -86.643 2.7092 -126.17 1.3845
660 0.50666 0.00010462 0.50789 0.00019779 0.0016813 0.010464 -87.188 1.7989 -127.66 1.828


==> anc/fig1.plt <==
# 2-loop bet function and its derivative
nf=3
b0=(11-2*nf/3)/(4*pi)**2
b1=(102-38*nf/3)/(4*pi)**4
R2(x)=(b0*10/x)**(-b1/(2*b0**2))*exp(-x/(20*b0))
R2p(x)=( -1/(20*b0)+b1/(2*b0**2*x) )*R2(x)
#define the polynomials, ratios and derivatives
P(x,a0,a2)=a0+a2*(10./x)*R2(x)**2
Pp(x,a2)=2*a2*R2(x)*R2p(x)*(10./x)-a2*R2(x)**2*(10.0/x**2)
R(x,a0,a2,b2)=P(x,a0,a2)/P(x,1,b2)
Rp(x,a0,a2,b2)=Pp(x,a2)/P(x,1,b2)-P(x,a0,a2)*Pp(x,b2)/P(x,1,b2)**2
#non-perturbative beta function and running mass
bet(x)=R2(x)*R(x,c0,c2,d2)
betp(x)=R2p(x)*R(x,c0,c2,d2) + R2(x)*Rp(x,c0,c2,d2)
Rbeta(x)=-bet(x)/betp(x)

c0=43.268
c2=350210.
d2=5675.22

fT(x,nt)=197.3/bet(x)/nt/0.3106



set term postscript eps enh solid color 24
set output "chi4_all.eps"

set pointsize 2.6
set label "{/Helvetica=26 T [MeV]}" at 700, 0.524
set label "{/Helvetica=26 {/Symbol c}@_4^q/{/Symbol c}@_4^{ideal}" at 255, 0.98
set label "filled: q=u" at 300, 0.58 font "Helvetica, 20"
set label "open: q=s" at 490, 0.58 font "Helvetica, 20"
sb=6/pi**2
set key top
set key spacing 1.2
set xr [250:800]
set yr [0.5:1.03]
set mxtics
set mytics
set key at 510, 1
set key samplen 0.7
set key spacing 1.4
set arrow from 700,0.5787 to 800, 0.5787 nohead lt 2 lw 3
set arrow from 700,0.8711 to 800, 0.8711 nohead lt 1 lw 3
set arrow from 700,0.9653 to 800, 0.9653 nohead lt 3 lw 3
set arrow from 700,0.9869 to 800, 0.9869 nohead lt 4 lw 3
set label "6" at 680, 0.5787
set label "8" at 680, 0.8711
set label "10" at 670, 0.96
set label "12" at 670, 0.99
plo '24x6_results_v_beta.res'  u (fT($1,6)):($9/sb):($10/sb) t "N_{/Symbol t}=6" w e lt 2 pt 11,\
'32x8_results_v_beta.res'  u (fT($1,8)):($9/sb):($10/sb) t "N_{/Symbol t}=8" w e lt 1 pt 5,\
'40x10_results_v_beta.res' u (fT($1,10)):($9/sb):($10/sb) t "N_{/Symbol t}=10" w e lt 3 pt 7,\
'48x12_results_v_beta.res' u (fT($1,12)):($9/sb):($10/sb) t "N_{/Symbol t}=12" w e lt 4 pt 9,\
'24x6_results_v_beta.res'  u (fT($1,6)):($17/sb):($18/sb) not  w e lt 2 pt 10,\
'32x8_results_v_beta.res'  u (fT($1,8)):($17/sb):($18/sb)  not w e lt 1 pt 4,\
'40x10_results_v_beta.res' u (fT($1,10)):($17/sb):($18/sb) not w e lt 3 pt 6,\
'48x12_results_v_beta.res' u (fT($1,12)):($17/sb):($18/sb) not w e lt 4 pt 8
! gv chi4_all.eps


==> anc/fig2a.plt <==
sb=6/pi**2
f(x)=-21/10.*(pi/x)**4+62/945.*(pi/x)**6
n8              = -805339          
n10             = -1.28449e+08     
n12             = 7.34873e+09      
n14             = -8.12553e+10     
fn(x)=-21/10.*pi**4*x**2+62/945.*pi**6*x**3+n8*x**4+n10*x**5+n12*x**6+n14*x**7
p sb+f(x)*sb, sb+fn(1/x**2)*sb, 'chi4_free.dat' u 1:($2*sb) w p
rep 'chi4_T340.dat' u (1/sqrt($1)):($2):3 w e
a=0.3
b=-159.
c=0.0
f1(x)=a1+b1*x**2
f2(x)=a2+b2*x**2+c2*x**3
#f3(x)=a3*(1+b3*f(1./sqrt(x)))
f3(x)=a3*(1+b3*fn(x))
fit [:0.025] f1(x) 'chi4_T340.dat' u ($1):($2):3 via a1,b1
fit [:0.03] f2(x) 'chi4_T340.dat' u ($1):($2):3 via a2,b2,c2
fit [:0.027] f3(x) 'chi4_T340.dat' u ($1):($2):3 via a3,b3
set yr [0.60:0.95]
set xr [-0.001:0.03]
set size 0.85,1 
set key at 0.025, 0.96
set ytics 0.6, 0.04, 0.95
set xtics 0.0, 0.01, 0.03
set mxtics
set mytics
set key samplen 0.5
set pointsize 2.7
set label "1/N_{/Symbol t}^2" at 0.0145, 0.617
set label "{/Symbol c}@^u_4/{/Symbol c}@^{ideal}_4" at 0.0001, 0.92
set label "T=340 MeV" at 0.005, 0.70
p 'chi4_T340.dat' u ($1):($2/sb):($3/sb) not w e lt 1 pt 5, f1(x)/sb not lt 0 lw 12, f2(x)/sb not lt 1 lw 3, f3(x)/sb not lt 3 lw 7
rep 'chi4cont_T340.dat' u 1:($2/sb):($3/sb) not w e lt -1 pt 11
set term post eps enh color 30
set out "chi4_T340.dat.eps"
rep
!gv chi4_T340.dat.eps &


==> anc/fig2b.plt <==
sb=6/pi**2
f(x)=-21/10.*(pi/x)**4+62/945.*(pi/x)**6
n8              = -805339          
n10             = -1.28449e+08     
n12             = 7.34873e+09      
n14             = -8.12553e+10     
fn(x)=-21/10.*pi**4*x**2+62/945.*pi**6*x**3+n8*x**4+n10*x**5+n12*x**6+n14*x**7
p sb+f(x)*sb, sb+fn(1/x**2)*sb, 'chi4_free.dat' u 1:($2*sb) w p
rep 'chi4_T500.dat' u (1/sqrt($1)):($2):3 w e
a=0.3
b=-159.
c=0.0
f1(x)=a1+b1*x**2
f2(x)=a2+b2*x**2+c2*x**3
#f3(x)=a3*(1+b3*f(1./sqrt(x)))
f3(x)=a3*(1+b3*fn(x))
fit [:0.025] f1(x) 'chi4_T500.dat' u ($1):($2):3 via a1,b1
fit [:0.03] f2(x) 'chi4_T500.dat' u ($1):($2):3 via a2,b2,c2
fit [:0.027] f3(x) 'chi4_T500.dat' u ($1):($2):3 via a3,b3
ap=0.49562
fp(x)=ap+bp*x+cp*x**2
fit [:0.029] fp(x) 'p4_chi4_T500.dat' u ($1):($2):3 via cp,bp

set yr [0.60:0.95]
set xr [-0.001:0.03]
set size 0.85,1 
set key at 0.015, 0.92
set ytics 0.6, 0.04, 0.95
set xtics 0.0, 0.01, 0.03
set mxtics
set mytics
set key samplen 0.8
set pointsize 2.7
set label "1/N_{/Symbol t}^2" at 0.0145, 0.617
set label "{/Symbol c}@^s_4/{/Symbol c}@^{ideal}_4" at 0.0001, 0.92
set label "T=500 MeV" at 0.005, 0.7
p 'chi4_T500.dat' u ($1):($2/sb):($3/sb) not w e lt 1 pt 5, f1(x)/sb not lt 0 lw 12, f2(x)/sb not lt 1 lw 4, f3(x)/sb not lt 3 lw 8
rep 'chi4cont_T500.dat' u 1:($2/sb):($3/sb/sqrt($4)) not w e lt -1 pt 11
rep 'p4_chi4_T500.dat' u ($1):($2/sb):($3/sb) t "p4" w e lt 1 lc 4 lw 3 pt 7, fp(x)/sb not lt -1 lc 4 lw 2
set term post eps enh color 30
set out "chi4_T500.dat.eps"
rep
! gv chi4_T500.dat.eps &


==> anc/fig2c.plt <==
sb=6/pi**2
f(x)=-21/10.*(pi/x)**4+62/945.*(pi/x)**6
n8              = -805339          
n10             = -1.28449e+08     
n12             = 7.34873e+09      
n14             = -8.12553e+10     
fn(x)=-21/10.*pi**4*x**2+62/945.*pi**6*x**3+n8*x**4+n10*x**5+n12*x**6+n14*x**7
p sb+f(x)*sb, sb+fn(1/x**2)*sb, 'chi4_free.dat' u 1:($2*sb) w p
rep 'chi4_T340' u (1/sqrt($1)):($2):3 w e
a=0.3
b=-159.
c=0.0
f1(x)=a1+b1*x**2
f2(x)=a2+b2*x**2+c2*x**3
#f3(x)=a3*(1+b3*f(1./sqrt(x)))
f3(x)=a3*(1+b3*fn(x))
fit [:0.025] f1(x) 'chi4_T660.dat' u ($1):($2):3 via a1,b1
fit [:0.03] f2(x) 'chi4_T660.dat' u ($1):($2):3 via a2,b2,c2
fit [:0.027] f3(x) 'chi4_T660.dat' u ($1):($2):3 via a3,b3
set yr [0.60:0.95]
set xr [-0.001:0.03]
set size 0.85,1 
set key at 0.025, 0.96
set ytics 0.6, 0.04, 0.95
set xtics 0.0, 0.01, 0.03
set mxtics
set mytics
set key samplen 0.5
set pointsize 2.7
set label "1/N_{/Symbol t}^2" at 0.0145, 0.617
set label "{/Symbol c}@^u_4/{/Symbol c}@^{ideal}_4" at 0.0001, 0.92
set label "T=660 MeV" at 0.005, 0.70
p 'chi4_T660.dat' u ($1):($2/sb):($3/sb) not w e lt 1 pt 5, f1(x)/sb not lt 0 lw 12, f2(x)/sb not lt 1 lw 3, f3(x)/sb not lt 3 lw 7
rep 'chi4cont_T660.dat' u 1:($2/sb):($3/sb) not w e lt -1 pt 11
set term post eps enh color 30
set out "chi4_T660.dat.eps"
rep
! gv chi4_T660.dat.eps &


==> anc/fig3.plt <==
# 2-loop bet function and its derivative
nf=3
b0=(11-2*nf/3)/(4*pi)**2
b1=(102-38*nf/3)/(4*pi)**4
R2(x)=(b0*10/x)**(-b1/(2*b0**2))*exp(-x/(20*b0))
R2p(x)=( -1/(20*b0)+b1/(2*b0**2*x) )*R2(x)
#define the polynomials, ratios and derivatives
P(x,a0,a2)=a0+a2*(10./x)*R2(x)**2
Pp(x,a2)=2*a2*R2(x)*R2p(x)*(10./x)-a2*R2(x)**2*(10.0/x**2)
R(x,a0,a2,b2)=P(x,a0,a2)/P(x,1,b2)
Rp(x,a0,a2,b2)=Pp(x,a2)/P(x,1,b2)-P(x,a0,a2)*Pp(x,b2)/P(x,1,b2)**2
#non-perturbative beta function and running mass
bet(x)=R2(x)*R(x,c0,c2,d2)
betp(x)=R2p(x)*R(x,c0,c2,d2) + R2(x)*Rp(x,c0,c2,d2)
Rbeta(x)=-bet(x)/betp(x)

c0=43.268
c2=350210.
d2=5675.22

fT(x,nt)=197.3/bet(x)/nt/0.3106



set term postscript eps enh solid color 24
set output "chi4_cont.eps"

set pointsize 1.7
set label "{/Helvetica=26 T [MeV]}" at 600, 0.715
set label "{/Helvetica=26 {/Symbol c}@_4^q/{/Symbol c}@_4^{{/Helvetica=20 ideal}}" at 305, 0.87
sb=6/pi**2
set key top
set key spacing 1.2
set xr [300:700]
set yr [0.7:0.9]
set mxtics
set mytics
set key at 510, 0.76
set key samplen 0.7
plo 'chi4u_cont.dat' u 1:($2/sb):(2*$3/sqrt($6)/sb) t "q=u" w e lt 1 pt 5,\
'chi4s_cont.dat' u 1:($2/sb):(2*$3/sqrt($6)/sb) t "q=s" w e lt 1 pt 4
#plo 'chi4u/qns_cont.dat' u 1:(($2+2*$3/sqrt($6))/sb):(($2-2*$3/sqrt($6))/sb) t "q=u" w filledcu lc rgb "#FFBBBB",\
#'chi4u/qns_cont.dat' u 1:($2/sb):($3/sqrt($6)*2/sb) w e
#'chi4s/qns_cont.dat' u 1:(($2+2*$3/sqrt($6))/sb):(($2-2*$3/sqrt($6))/sb) t "q=s" w filledcu lc rgb "#BBFFBB"
#! gv chi4_cont.eps
! gv chi4_cont.eps &


==> anc/fig4.plt <==
set term post eps enh color 21
set lmargin 6
set bmargin 3
set out 'chi4u_pert.eps'
set pointsize 1.6
set size 1.0, 1.0
set origin 0,0
set multiplot
set size 0.99, 0.99
set origin 0.01,0.01
set tics front
set mxtics
set mytics 
set key at 450, 0.65
set key spacing 1.5
set xr [300:700]
set yr [0.55:0.9]
set xlabel "T [MeV]" 
set label "{/Symbol c}@^u_4/{/Symbol c}@^{ideal}_4" at 310, 0.88
sb=6/pi**2
plo 'chi4_3d.dat' u 1:($2):($3) t "EQCD"  w filledcu lc rgb "#FFBBBB",\
'chi4_3d.dat' u 1:($2) not w l lt 1 lc rgb "#FF0000",\
'chi4_3d.dat' u 1:($3) not w l lt 1 lc rgb "#FF0000",\
'chi4u_cont.dat' u 1:($2/sb):(2*$3/sqrt($6)/sb) t "{/Symbol c}^@4_u(cont)" w e lt -1 pt 5 lw 2,\
'chi4_uuuu.dat' u 1:($2/sb) t "3-loop HTL" w l lt 0 lw 7,\
'chi4_uuuu.dat' u 1:($3/sb) not w l lt 0 lw 7,\
'chi4_uuuu.dat' u 1:($4/sb) not w l lt 0 lw 7
set size 0.49, 0.55
set origin  0.48,0.09
unset label
set label "{/Symbol c}@^u_2/{/Symbol c}@^{ideal}_2" at 320, 1.02 font "Helvetica,17"
set xr [280:1000]
set yr [0.85:1.05]
set xtics 300, 200, 900 font "Helvetica,17"
set ytics font "Helvetica,17"
set xlabel ""
set label "T [MeV]" at 740, 0.87  font "Helvetica,17"
plo 'chi2_3d.dat' u 1:2:3 not w filledcu lc rgb "#FFBBBB"
rep 'chi2_3d.dat' u 1:2 not w l lt 1 lc rgb "#FF0000"
rep 'chi2_3d.dat' u 1:3 not w l lt 1 lc rgb "#FF0000"
rep 'chi2_3loop.dat' u 1:2 not w l lt 0 lw 7
rep 'chi2_3loop.dat' u 1:3 not w l lt 0 lw 7
rep 'chi2_3loop.dat' u 1:4 not w l lt 0 lw 7
rep 'chi2l_cont.dat' u 1:2:3 not w e lt -1 pt 7
set nomultiplot
! gv chi4u_pert.eps &


==> anc/fig5a.plt <==
# 2-loop bet function and its derivative
nf=3
b0=(11-2*nf/3)/(4*pi)**2
b1=(102-38*nf/3)/(4*pi)**4
R2(x)=(b0*10/x)**(-b1/(2*b0**2))*exp(-x/(20*b0))
R2p(x)=( -1/(20*b0)+b1/(2*b0**2*x) )*R2(x)
#define the polynomials, ratios and derivatives
P(x,a0,a2)=a0+a2*(10./x)*R2(x)**2
Pp(x,a2)=2*a2*R2(x)*R2p(x)*(10./x)-a2*R2(x)**2*(10.0/x**2)
R(x,a0,a2,b2)=P(x,a0,a2)/P(x,1,b2)
Rp(x,a0,a2,b2)=Pp(x,a2)/P(x,1,b2)-P(x,a0,a2)*Pp(x,b2)/P(x,1,b2)**2
#non-perturbative beta function and running mass
bet(x)=R2(x)*R(x,c0,c2,d2)
betp(x)=R2p(x)*R(x,c0,c2,d2) + R2(x)*Rp(x,c0,c2,d2)
Rbeta(x)=-bet(x)/betp(x)

c0=43.268
c2=350210.
d2=5675.22

fT(x,nt)=197.3/bet(x)/nt/0.3106
set pointsize 2.5
set key spacing 1.4
set label "T [MeV]"  at 610,0.0034
set label "{/Symbol c}@^{us}_{22}" at 255,0.066
set xr [250:700]
set mxtics
set mytics
plo '24x6_results_v_beta.res'  u (fT($1,6)):($21):($22) t "N_{/Symbol t}=6" w e lt 1 lc 2 lw 3 pt 11
rep '32x8_results_v_beta.res'  u (fT($1,8)):($21):($22) t "8" w e lt 1 lc 1 lw 3 pt 5
rep '40x10_results_v_beta.res' u (fT($1,10)):($21):($22*2) t "10" w e lt 1 lc 3 lw 3 pt 7
rep '48x12_results_v_beta.res' u (fT($1,12)):($21):($22*2) t "12" w e lt 1 lc 4 lw 3 pt 9
rep 'chi22us_cont_a2.dat' u 1:2:($3/sqrt($6)) t "cont." w e lt -1 lw 2 pt 10
rep 'chi22ud_htl.dat' u 1:2 t "3-loop HTL" w l lt 0 lw 10
rep 'chi22ud_htl.dat' u 1:3 not w l lt 0 lw 10
rep 'chi22ud_htl.dat' u 1:4 not w l lt 0 lw 10
set term post eps enh color 24
set out 'chi22.eps'
rep
! gv chi22.eps &


==> anc/fig5b.plt <==
# 2-loop bet function and its derivative
nf=3

b0=(11-2*nf/3)/(4*pi)**2
b1=(102-38*nf/3)/(4*pi)**4
R2(x)=(b0*10/x)**(-b1/(2*b0**2))*exp(-x/(20*b0))
R2p(x)=( -1/(20*b0)+b1/(2*b0**2*x) )*R2(x)
#define the polynomials, ratios and derivatives
P(x,a0,a2)=a0+a2*(10./x)*R2(x)**2
Pp(x,a2)=2*a2*R2(x)*R2p(x)*(10./x)-a2*R2(x)**2*(10.0/x**2)
R(x,a0,a2,b2)=P(x,a0,a2)/P(x,1,b2)
Rp(x,a0,a2,b2)=Pp(x,a2)/P(x,1,b2)-P(x,a0,a2)*Pp(x,b2)/P(x,1,b2)**2
#non-perturbative beta function and running mass
bet(x)=R2(x)*R(x,c0,c2,d2)
betp(x)=R2p(x)*R(x,c0,c2,d2) + R2(x)*Rp(x,c0,c2,d2)
Rbeta(x)=-bet(x)/betp(x)

c0=43.268
c2=350210.
d2=5675.22

fT(x,nt)=197.3/bet(x)/nt/0.3106


# 3d gauge coupling
Lambda=299.
g2(x)=1./(2*b0*log(x/Lambda)+b1/b0*log(2*log(x/Lambda)))
print(g2(1500.)/(4*pi))
gammaE=0.577216
Ze3=1.20206
T=1
aE7(mu)=1 - 8*log(2) + 18*(gammaE + log(mu/(4.*pi*T)))
gE1(mu)=113.16666666666667 + 164*gammaE + 324*gammaE**2 - (17*Ze3)/3. - (280*log(2))/3. - 288*gammaE*log(2) + 64*log(2)**2 - 288*log(2)*log(mu/T) + \
          164*log(mu/(4.*pi*T)) + 648*gammaE*log(mu/(4.*pi*T)) + 324*log(mu/(4.*pi*T))**2 + 288*log(2)*log(4*pi)
g32(x,mu)=g2(mu*x) + g2(mu*x)**2/(4*pi)**2*aE7(mu) + g2(mu*x)**3/(4*pi)**4*gE1(mu)
lg4=log(4)
betaM2=-0.1
cx= 4*pi*exp((-81 + 3*(5 + 6*lg4)*nf - 2*(-1 + lg4)*nf**2)/((-9 + nf)*(-33 + 2*nf))-gammaE)
x0(x)=(9.-nf)/(33.-2*nf)/log(x*cx/Lambda)
y(x)=(9-nf)*(6+nf)/(144*pi**2*x0(x))+(486-33*nf-11*nf**2-2*nf**3)/(96*pi**2*(9-nf))

# chi_11 in EQCD
ad               = 3.48535e-05      
bd              = -0.00126006      
cd               = 0.000933711      
dd               = -0.000220296
deltachi3(x)=ad+bd/y(x)**2+cd/y(x)**3+dd/y(x)**4
chiud(x,mu)=g32(x,mu)**3/pi**2*( 5./(288.*pi**4)*log(y(x)*4.0)+5./(48.*pi**4)*betaM2 + deltachi3(x) )
chiud_l(x,mu)=g32(x,mu)**3/pi**2*( 5./(288.*pi**4)*log(y(x)*4.0)+5./(48.*pi**4)*(betaM2-0.0) + deltachi3(x)*0.9)
chiud_h(x,mu)=g32(x,mu)**3/pi**2*( 5./(288.*pi**4)*log(y(x)*4.0)+5./(48.*pi**4)*(betaM2+0.0) + deltachi3(x)*1.1)

#set table "tmp.dat"
#p [250:720] chiud_h(x,pi) not lt 0 lw 3, chiud_l(x,4*pi) not lt 0 lw 3

set term x11
set yr [-0.014:0]
set xr [250:720]
set pointsize 2.6
set label "T [MeV]" at 620, -0.0134
set label "{/Symbol c}@^{ud}_{11}" at 255, -0.001
set key spacing 1.5
set mxtics
set mytics
set tics front
set key at 590, -0.0065
plo 'chi11_eqcd.dat' u 1:($2):($4) t "EQCD" w filledcu lc rgb "#FFBBBB",\
'chi11_eqcd.dat' u 1:($2) not w l lt 1 lc rgb "#FF0000",\
'chi11_eqcd.dat' u 1:($4) not w l lt 1 lc rgb "#FF0000"
rep '24x6_results_v_beta.res'  u (fT($1,6)):($5):($6) t "N_{/Symbol t}=6" w e lt 1 lc 2 pt 11
rep '32x8_results_v_beta.res'  u (fT($1,8)):($5):($6) t "8" w e lt 1 pt 5
rep '40x10_results_v_beta.res' u (fT($1,10)):($5):($6) t "10" w e lt 1 lc 3 pt 7
rep '48x12_results_v_beta.res' u (fT($1,12)):($5):($6*2) t "12" w e lt 1 lc 4 pt 9
rep 'chi11ud_cont_a2_6-12.dat' u 1:2:($3/sqrt($4)) t "cont" w e lt -1 pt 10
#rep 'chi11ud/out102_5' u 1:2:3 w e
#rep 'chi11ud/qns_cont.dat' u 1:2:($3/sqrt($6)) t "cont" w e lt -1 lw 2 pt 10
#rep chiud_h(x,2*pi) not lt 0 lw 3, chiud_l(x,4*pi) not lt 0 lw 3
set term post eps enh color 24
set out 'chi11.eps'
rep
! gv chi11.eps &


==> anc/fit.log <==


*******************************************************************************
Mon Oct 26 11:46:03 2015


FIT:    data read from 'chi4_T340' u ($1):($2):3
        format = x:z:s
	y range restricted to [* : 0.0250000]
        #datapoints = 3
function used for fitting: f1(x)
fitted parameters initialized with current variable values



 Iteration 0
 WSSR        : 57122.4           delta(WSSR)/WSSR   : 0
 delta(WSSR) : 0                 limit for stopping : 1e-05
 lambda	  : 180.445

initial set of free parameter values

a1              = 1
b1              = 1

After 8 iterations the fit converged.
final sum of squares of residuals : 0.469716
rel. change during last iteration : -4.01813e-15

degrees of freedom    (FIT_NDF)                        : 1
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.685358
variance of residuals (reduced chisquare) = WSSR/ndf   : 0.469716

Final set of parameters            Asymptotic Standard Error
=======================            ==========================

a1              = 0.46597          +/- 0.002474     (0.5309%)
b1              = -79.5176         +/- 23.26        (29.25%)


correlation matrix of the fit parameters:

               a1     b1     
a1              1.000 
b1             -0.779  1.000 


*******************************************************************************
Mon Oct 26 11:46:04 2015


FIT:    data read from 'chi4_T340' u ($1):($2):3
        format = x:z:s
	y range restricted to [* : 0.0300000]
        #datapoints = 4
function used for fitting: f2(x)
fitted parameters initialized with current variable values



 Iteration 0
 WSSR        : 165353            delta(WSSR)/WSSR   : 0
 delta(WSSR) : 0                 limit for stopping : 1e-05
 lambda	  : 202.769

initial set of free parameter values

a2              = 1
b2              = 1
c2              = 1

After 9 iterations the fit converged.
final sum of squares of residuals : 0.422803
rel. change during last iteration : -1.61736e-07

degrees of freedom    (FIT_NDF)                        : 1
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.650233
variance of residuals (reduced chisquare) = WSSR/ndf   : 0.422803

Final set of parameters            Asymptotic Standard Error
=======================            ==========================

a2              = 0.465248         +/- 0.003126     (0.6718%)
b2              = -59.9025         +/- 53.77        (89.76%)
c2              = -974.049         +/- 1814         (186.2%)


correlation matrix of the fit parameters:

               a2     b2     c2     
a2              1.000 
b2             -0.871  1.000 
c2              0.850 -0.999  1.000 


*******************************************************************************
Mon Oct 26 11:46:04 2015


FIT:    data read from 'chi4_T340' u ($1):($2):3
        format = x:z:s
	y range restricted to [* : 0.0270000]
        #datapoints = 3
function used for fitting: f3(x)
fitted parameters initialized with current variable values



 Iteration 0
 WSSR        : 50732             delta(WSSR)/WSSR   : 0
 delta(WSSR) : 0                 limit for stopping : 1e-05
 lambda	  : 175.026

initial set of free parameter values

a3              = 1
b3              = 1

After 5 iterations the fit converged.
final sum of squares of residuals : 0.242865
rel. change during last iteration : -5.40974e-07

degrees of freedom    (FIT_NDF)                        : 1
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.492813
variance of residuals (reduced chisquare) = WSSR/ndf   : 0.242865

Final set of parameters            Asymptotic Standard Error
=======================            ==========================

a3              = 0.463818         +/- 0.001442     (0.3109%)
b3              = 0.297557         +/- 0.06075      (20.42%)


correlation matrix of the fit parameters:

               a3     b3     
a3              1.000 
b3              0.625  1.000 


*******************************************************************************
Mon Oct 26 11:46:40 2015


FIT:    data read from 'chi4_T340' u ($1):($2):3
        format = x:z:s
	y range restricted to [* : 0.0250000]
        #datapoints = 3
function used for fitting: f1(x)
fitted parameters initialized with current variable values



 Iteration 0
 WSSR        : 57122.4           delta(WSSR)/WSSR   : 0
 delta(WSSR) : 0                 limit for stopping : 1e-05
 lambda	  : 180.445

initial set of free parameter values

a1              = 1
b1              = 1

After 8 iterations the fit converged.
final sum of squares of residuals : 0.469716
rel. change during last iteration : -4.01813e-15

degrees of freedom    (FIT_NDF)                        : 1
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.685358
variance of residuals (reduced chisquare) = WSSR/ndf   : 0.469716

Final set of parameters            Asymptotic Standard Error
=======================            ==========================

a1              = 0.46597          +/- 0.002474     (0.5309%)
b1              = -79.5176         +/- 23.26        (29.25%)


correlation matrix of the fit parameters:

               a1     b1     
a1              1.000 
b1             -0.779  1.000 


*******************************************************************************
Mon Oct 26 11:46:41 2015


FIT:    data read from 'chi4_T340' u ($1):($2):3
        format = x:z:s
	y range restricted to [* : 0.0300000]
        #datapoints = 4
function used for fitting: f2(x)
fitted parameters initialized with current variable values



 Iteration 0
 WSSR        : 165353            delta(WSSR)/WSSR   : 0
 delta(WSSR) : 0                 limit for stopping : 1e-05
 lambda	  : 202.769

initial set of free parameter values

a2              = 1
b2              = 1
c2              = 1

After 9 iterations the fit converged.
final sum of squares of residuals : 0.422803
rel. change during last iteration : -1.61736e-07

degrees of freedom    (FIT_NDF)                        : 1
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.650233
variance of residuals (reduced chisquare) = WSSR/ndf   : 0.422803

Final set of parameters            Asymptotic Standard Error
=======================            ==========================

a2              = 0.465248         +/- 0.003126     (0.6718%)
b2              = -59.9025         +/- 53.77        (89.76%)
c2              = -974.049         +/- 1814         (186.2%)


correlation matrix of the fit parameters:

               a2     b2     c2     
a2              1.000 
b2             -0.871  1.000 
c2              0.850 -0.999  1.000 


*******************************************************************************
Mon Oct 26 11:46:42 2015


FIT:    data read from 'chi4_T340' u ($1):($2):3
        format = x:z:s
	y range restricted to [* : 0.0270000]
        #datapoints = 3
function used for fitting: f3(x)
fitted parameters initialized with current variable values



 Iteration 0
 WSSR        : 50732             delta(WSSR)/WSSR   : 0
 delta(WSSR) : 0                 limit for stopping : 1e-05
 lambda	  : 175.026

initial set of free parameter values

a3              = 1
b3              = 1

After 5 iterations the fit converged.
final sum of squares of residuals : 0.242865
rel. change during last iteration : -5.40974e-07

degrees of freedom    (FIT_NDF)                        : 1
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.492813
variance of residuals (reduced chisquare) = WSSR/ndf   : 0.242865

Final set of parameters            Asymptotic Standard Error
=======================            ==========================

a3              = 0.463818         +/- 0.001442     (0.3109%)
b3              = 0.297557         +/- 0.06075      (20.42%)


correlation matrix of the fit parameters:

               a3     b3     
a3              1.000 
b3              0.625  1.000 


*******************************************************************************
Mon Oct 26 11:47:23 2015


FIT:    data read from 'chi4_T340' u ($1):($2):3
        format = x:z:s
	y range restricted to [* : 0.0250000]
        #datapoints = 3
function used for fitting: f1(x)
fitted parameters initialized with current variable values



 Iteration 0
 WSSR        : 57122.4           delta(WSSR)/WSSR   : 0
 delta(WSSR) : 0                 limit for stopping : 1e-05
 lambda	  : 180.445

initial set of free parameter values

a1              = 1
b1              = 1

After 8 iterations the fit converged.
final sum of squares of residuals : 0.469716
rel. change during last iteration : -4.01813e-15

degrees of freedom    (FIT_NDF)                        : 1
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.685358
variance of residuals (reduced chisquare) = WSSR/ndf   : 0.469716

Final set of parameters            Asymptotic Standard Error
=======================            ==========================

a1              = 0.46597          +/- 0.002474     (0.5309%)
b1              = -79.5176         +/- 23.26        (29.25%)


correlation matrix of the fit parameters:

               a1     b1     
a1              1.000 
b1             -0.779  1.000 


*******************************************************************************
Mon Oct 26 11:47:23 2015


FIT:    data read from 'chi4_T340' u ($1):($2):3
        format = x:z:s
	y range restricted to [* : 0.0300000]
        #datapoints = 4
function used for fitting: f2(x)
fitted parameters initialized with current variable values



 Iteration 0
 WSSR        : 165353            delta(WSSR)/WSSR   : 0
 delta(WSSR) : 0                 limit for stopping : 1e-05
 lambda	  : 202.769

initial set of free parameter values

a2              = 1
b2              = 1
c2              = 1

After 9 iterations the fit converged.
final sum of squares of residuals : 0.422803
rel. change during last iteration : -1.61736e-07

degrees of freedom    (FIT_NDF)                        : 1
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.650233
variance of residuals (reduced chisquare) = WSSR/ndf   : 0.422803

Final set of parameters            Asymptotic Standard Error
=======================            ==========================

a2              = 0.465248         +/- 0.003126     (0.6718%)
b2              = -59.9025         +/- 53.77        (89.76%)
c2              = -974.049         +/- 1814         (186.2%)


correlation matrix of the fit parameters:

               a2     b2     c2     
a2              1.000 
b2             -0.871  1.000 
c2              0.850 -0.999  1.000 


*******************************************************************************
Mon Oct 26 11:47:23 2015


FIT:    data read from 'chi4_T340' u ($1):($2):3
        format = x:z:s
	y range restricted to [* : 0.0270000]
        #datapoints = 3
function used for fitting: f3(x)
fitted parameters initialized with current variable values



 Iteration 0
 WSSR        : 50732             delta(WSSR)/WSSR   : 0
 delta(WSSR) : 0                 limit for stopping : 1e-05
 lambda	  : 175.026

initial set of free parameter values

a3              = 1
b3              = 1

After 5 iterations the fit converged.
final sum of squares of residuals : 0.242865
rel. change during last iteration : -5.40974e-07

degrees of freedom    (FIT_NDF)                        : 1
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.492813
variance of residuals (reduced chisquare) = WSSR/ndf   : 0.242865

Final set of parameters            Asymptotic Standard Error
=======================            ==========================

a3              = 0.463818         +/- 0.001442     (0.3109%)
b3              = 0.297557         +/- 0.06075      (20.42%)


correlation matrix of the fit parameters:

               a3     b3     
a3              1.000 
b3              0.625  1.000 


*******************************************************************************
Mon Oct 26 11:47:47 2015


FIT:    data read from 'chi4_T340' u ($1):($2):3
        format = x:z:s
	y range restricted to [* : 0.0250000]
        #datapoints = 3
function used for fitting: f1(x)
fitted parameters initialized with current variable values



 Iteration 0
 WSSR        : 57122.4           delta(WSSR)/WSSR   : 0
 delta(WSSR) : 0                 limit for stopping : 1e-05
 lambda	  : 180.445

initial set of free parameter values

a1              = 1
b1              = 1

After 8 iterations the fit converged.
final sum of squares of residuals : 0.469716
rel. change during last iteration : -4.01813e-15

degrees of freedom    (FIT_NDF)                        : 1
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.685358
variance of residuals (reduced chisquare) = WSSR/ndf   : 0.469716

Final set of parameters            Asymptotic Standard Error
=======================            ==========================

a1              = 0.46597          +/- 0.002474     (0.5309%)
b1              = -79.5176         +/- 23.26        (29.25%)


correlation matrix of the fit parameters:

               a1     b1     
a1              1.000 
b1             -0.779  1.000 


*******************************************************************************
Mon Oct 26 11:47:47 2015


FIT:    data read from 'chi4_T340' u ($1):($2):3
        format = x:z:s
	y range restricted to [* : 0.0300000]
        #datapoints = 4
function used for fitting: f2(x)
fitted parameters initialized with current variable values



 Iteration 0
 WSSR        : 165353            delta(WSSR)/WSSR   : 0
 delta(WSSR) : 0                 limit for stopping : 1e-05
 lambda	  : 202.769

initial set of free parameter values

a2              = 1
b2              = 1
c2              = 1

After 9 iterations the fit converged.
final sum of squares of residuals : 0.422803
rel. change during last iteration : -1.61736e-07

degrees of freedom    (FIT_NDF)                        : 1
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.650233
variance of residuals (reduced chisquare) = WSSR/ndf   : 0.422803

Final set of parameters            Asymptotic Standard Error
=======================            ==========================

a2              = 0.465248         +/- 0.003126     (0.6718%)
b2              = -59.9025         +/- 53.77        (89.76%)
c2              = -974.049         +/- 1814         (186.2%)


correlation matrix of the fit parameters:

               a2     b2     c2     
a2              1.000 
b2             -0.871  1.000 
c2              0.850 -0.999  1.000 


*******************************************************************************
Mon Oct 26 11:47:47 2015


FIT:    data read from 'chi4_T340' u ($1):($2):3
        format = x:z:s
	y range restricted to [* : 0.0270000]
        #datapoints = 3
function used for fitting: f3(x)
fitted parameters initialized with current variable values



 Iteration 0
 WSSR        : 50732             delta(WSSR)/WSSR   : 0
 delta(WSSR) : 0                 limit for stopping : 1e-05
 lambda	  : 175.026

initial set of free parameter values

a3              = 1
b3              = 1

After 5 iterations the fit converged.
final sum of squares of residuals : 0.242865
rel. change during last iteration : -5.40974e-07

degrees of freedom    (FIT_NDF)                        : 1
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.492813
variance of residuals (reduced chisquare) = WSSR/ndf   : 0.242865

Final set of parameters            Asymptotic Standard Error
=======================            ==========================

a3              = 0.463818         +/- 0.001442     (0.3109%)
b3              = 0.297557         +/- 0.06075      (20.42%)


correlation matrix of the fit parameters:

               a3     b3     
a3              1.000 
b3              0.625  1.000 


*******************************************************************************
Mon Oct 26 11:48:08 2015


FIT:    data read from 'chi4_T340' u ($1):($2):3
        format = x:z:s
	y range restricted to [* : 0.0250000]
        #datapoints = 3
function used for fitting: f1(x)
fitted parameters initialized with current variable values



 Iteration 0
 WSSR        : 57122.4           delta(WSSR)/WSSR   : 0
 delta(WSSR) : 0                 limit for stopping : 1e-05
 lambda	  : 180.445

initial set of free parameter values

a1              = 1
b1              = 1

After 8 iterations the fit converged.
final sum of squares of residuals : 0.469716
rel. change during last iteration : -4.01813e-15

degrees of freedom    (FIT_NDF)                        : 1
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.685358
variance of residuals (reduced chisquare) = WSSR/ndf   : 0.469716

Final set of parameters            Asymptotic Standard Error
=======================            ==========================

a1              = 0.46597          +/- 0.002474     (0.5309%)
b1              = -79.5176         +/- 23.26        (29.25%)


correlation matrix of the fit parameters:

               a1     b1     
a1              1.000 
b1             -0.779  1.000 


*******************************************************************************
Mon Oct 26 11:48:08 2015


FIT:    data read from 'chi4_T340' u ($1):($2):3
        format = x:z:s
	y range restricted to [* : 0.0300000]
        #datapoints = 4
function used for fitting: f2(x)
fitted parameters initialized with current variable values



 Iteration 0
 WSSR        : 165353            delta(WSSR)/WSSR   : 0
 delta(WSSR) : 0                 limit for stopping : 1e-05
 lambda	  : 202.769

initial set of free parameter values

a2              = 1
b2              = 1
c2              = 1

After 9 iterations the fit converged.
final sum of squares of residuals : 0.422803
rel. change during last iteration : -1.61736e-07

degrees of freedom    (FIT_NDF)                        : 1
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.650233
variance of residuals (reduced chisquare) = WSSR/ndf   : 0.422803

Final set of parameters            Asymptotic Standard Error
=======================            ==========================

a2              = 0.465248         +/- 0.003126     (0.6718%)
b2              = -59.9025         +/- 53.77        (89.76%)
c2              = -974.049         +/- 1814         (186.2%)


correlation matrix of the fit parameters:

               a2     b2     c2     
a2              1.000 
b2             -0.871  1.000 
c2              0.850 -0.999  1.000 


*******************************************************************************
Mon Oct 26 11:48:08 2015


FIT:    data read from 'chi4_T340' u ($1):($2):3
        format = x:z:s
	y range restricted to [* : 0.0270000]
        #datapoints = 3
function used for fitting: f3(x)
fitted parameters initialized with current variable values



 Iteration 0
 WSSR        : 50732             delta(WSSR)/WSSR   : 0
 delta(WSSR) : 0                 limit for stopping : 1e-05
 lambda	  : 175.026

initial set of free parameter values

a3              = 1
b3              = 1

After 5 iterations the fit converged.
final sum of squares of residuals : 0.242865
rel. change during last iteration : -5.40974e-07

degrees of freedom    (FIT_NDF)                        : 1
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.492813
variance of residuals (reduced chisquare) = WSSR/ndf   : 0.242865

Final set of parameters            Asymptotic Standard Error
=======================            ==========================

a3              = 0.463818         +/- 0.001442     (0.3109%)
b3              = 0.297557         +/- 0.06075      (20.42%)


correlation matrix of the fit parameters:

               a3     b3     
a3              1.000 
b3              0.625  1.000 


*******************************************************************************
Mon Oct 26 12:20:47 2015


FIT:    data read from 'chi4_T660' u ($1):($2):3
        format = x:z:s
	y range restricted to [* : 0.0250000]
        #datapoints = 3
function used for fitting: f1(x)
fitted parameters initialized with current variable values



 Iteration 0
 WSSR        : 164162            delta(WSSR)/WSSR   : 0
 delta(WSSR) : 0                 limit for stopping : 1e-05
 lambda	  : 328.939

initial set of free parameter values

a1              = 1
b1              = 1

After 8 iterations the fit converged.
final sum of squares of residuals : 0.0104636
rel. change during last iteration : -4.45883e-12

degrees of freedom    (FIT_NDF)                        : 1
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.102292
variance of residuals (reduced chisquare) = WSSR/ndf   : 0.0104636

Final set of parameters            Asymptotic Standard Error
=======================            ==========================

a1              = 0.507894         +/- 0.0001978    (0.03894%)
b1              = -127.657         +/- 1.828        (1.432%)


correlation matrix of the fit parameters:

               a1     b1     
a1              1.000 
b1             -0.767  1.000 


*******************************************************************************
Mon Oct 26 12:20:47 2015


FIT:    data read from 'chi4_T660' u ($1):($2):3
        format = x:z:s
	y range restricted to [* : 0.0300000]
        #datapoints = 4
function used for fitting: f2(x)
fitted parameters initialized with current variable values



 Iteration 0
 WSSR        : 614078            delta(WSSR)/WSSR   : 0
 delta(WSSR) : 0                 limit for stopping : 1e-05
 lambda	  : 393.279

initial set of free parameter values

a2              = 1
b2              = 1
c2              = 1

After 10 iterations the fit converged.
final sum of squares of residuals : 0.00168133
rel. change during last iteration : -7.63243e-13

degrees of freedom    (FIT_NDF)                        : 1
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.041004
variance of residuals (reduced chisquare) = WSSR/ndf   : 0.00168133

Final set of parameters            Asymptotic Standard Error
=======================            ==========================

a2              = 0.50666          +/- 0.0001046    (0.02065%)
b2              = -87.1878         +/- 1.799        (2.063%)
c2              = -2294.3          +/- 60.71        (2.646%)


correlation matrix of the fit parameters:

               a2     b2     c2     
a2              1.000 
b2             -0.862  1.000 
c2              0.839 -0.999  1.000 


*******************************************************************************
Mon Oct 26 12:20:47 2015


FIT:    data read from 'chi4_T660' u ($1):($2):3
        format = x:z:s
	y range restricted to [* : 0.0270000]
        #datapoints = 3
function used for fitting: f3(x)
fitted parameters initialized with current variable values



 Iteration 0
 WSSR        : 144107            delta(WSSR)/WSSR   : 0
 delta(WSSR) : 0                 limit for stopping : 1e-05
 lambda	  : 318.95

initial set of free parameter values

a3              = 1
b3              = 1

After 5 iterations the fit converged.
final sum of squares of residuals : 0.136785
rel. change during last iteration : -6.75905e-07

degrees of freedom    (FIT_NDF)                        : 1
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.369844
variance of residuals (reduced chisquare) = WSSR/ndf   : 0.136785

Final set of parameters            Asymptotic Standard Error
=======================            ==========================

a3              = 0.504367         +/- 0.0005872    (0.1164%)
b3              = 0.428979         +/- 0.02193      (5.112%)


correlation matrix of the fit parameters:

               a3     b3     
a3              1.000 
b3              0.610  1.000 


*******************************************************************************
Mon Oct 26 12:24:34 2015


FIT:    data read from 'chi4_T500' u ($1):($2):3
        format = x:z:s
	y range restricted to [* : 0.0250000]
        #datapoints = 3
function used for fitting: f1(x)
fitted parameters initialized with current variable values



 Iteration 0
 WSSR        : 100681            delta(WSSR)/WSSR   : 0
 delta(WSSR) : 0                 limit for stopping : 1e-05
 lambda	  : 248.898

initial set of free parameter values

a1              = 1
b1              = 1

After 7 iterations the fit converged.
final sum of squares of residuals : 0.937358
rel. change during last iteration : -4.7088e-06

degrees of freedom    (FIT_NDF)                        : 1
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.968173
variance of residuals (reduced chisquare) = WSSR/ndf   : 0.937358

Final set of parameters            Asymptotic Standard Error
=======================            ==========================

a1              = 0.497551         +/- 0.003501     (0.7037%)
b1              = -103.714         +/- 18.24        (17.59%)


correlation matrix of the fit parameters:

               a1     b1     
a1              1.000 
b1             -0.891  1.000 


*******************************************************************************
Mon Oct 26 12:24:34 2015


FIT:    data read from 'chi4_T500' u ($1):($2):3
        format = x:z:s
	y range restricted to [* : 0.0300000]
        #datapoints = 4
function used for fitting: f2(x)
fitted parameters initialized with current variable values



 Iteration 0
 WSSR        : 375670            delta(WSSR)/WSSR   : 0
 delta(WSSR) : 0                 limit for stopping : 1e-05
 lambda	  : 306.199

initial set of free parameter values

a2              = 1
b2              = 1
c2              = 1

After 9 iterations the fit converged.
final sum of squares of residuals : 0.6738
rel. change during last iteration : -4.44377e-07

degrees of freedom    (FIT_NDF)                        : 1
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.820853
variance of residuals (reduced chisquare) = WSSR/ndf   : 0.6738

Final set of parameters            Asymptotic Standard Error
=======================            ==========================

a2              = 0.495621         +/- 0.003603     (0.727%)
b2              = -53.4537         +/- 36.59        (68.46%)
c2              = -2694.07         +/- 1171         (43.45%)


correlation matrix of the fit parameters:

               a2     b2     c2     
a2              1.000 
b2             -0.907  1.000 
c2              0.877 -0.997  1.000 


*******************************************************************************
Mon Oct 26 12:24:35 2015


FIT:    data read from 'chi4_T500' u ($1):($2):3
        format = x:z:s
	y range restricted to [* : 0.0270000]
        #datapoints = 3
function used for fitting: f3(x)
fitted parameters initialized with current variable values



 Iteration 0
 WSSR        : 71428.4           delta(WSSR)/WSSR   : 0
 delta(WSSR) : 0                 limit for stopping : 1e-05
 lambda	  : 229.699

initial set of free parameter values

a3              = 1
b3              = 1

After 5 iterations the fit converged.
final sum of squares of residuals : 0.403109
rel. change during last iteration : -4.42833e-07

degrees of freedom    (FIT_NDF)                        : 1
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.634908
variance of residuals (reduced chisquare) = WSSR/ndf   : 0.403109

Final set of parameters            Asymptotic Standard Error
=======================            ==========================

a3              = 0.494266         +/- 0.001954     (0.3953%)
b3              = 0.348193         +/- 0.03865      (11.1%)


correlation matrix of the fit parameters:

               a3     b3     
a3              1.000 
b3              0.836  1.000 


*******************************************************************************
Mon Oct 26 12:24:35 2015


FIT:    data read from 'p4_chi4_T500' u ($1):($2):3
        format = x:z:s
	y range restricted to [* : 0.0290000]
        #datapoints = 3
function used for fitting: fp(x)
fitted parameters initialized with current variable values



 Iteration 0
 WSSR        : 8.59878           delta(WSSR)/WSSR   : 0
 delta(WSSR) : 0                 limit for stopping : 1e-05
 lambda	  : 1.61011

initial set of free parameter values

cp              = 1
bp              = 1

After 6 iterations the fit converged.
final sum of squares of residuals : 0.10659
rel. change during last iteration : -1.1861e-13

degrees of freedom    (FIT_NDF)                        : 1
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.326481
variance of residuals (reduced chisquare) = WSSR/ndf   : 0.10659

Final set of parameters            Asymptotic Standard Error
=======================            ==========================

cp              = 76.0455          +/- 13.24        (17.41%)
bp              = 0.0166714        +/- 0.2863       (1718%)


correlation matrix of the fit parameters:

               cp     bp     
cp              1.000 
bp             -0.957  1.000 


*******************************************************************************
Mon Oct 26 12:25:07 2015


FIT:    data read from 'chi4_T500' u ($1):($2):3
        format = x:z:s
	y range restricted to [* : 0.0250000]
        #datapoints = 3
function used for fitting: f1(x)
fitted parameters initialized with current variable values



 Iteration 0
 WSSR        : 100681            delta(WSSR)/WSSR   : 0
 delta(WSSR) : 0                 limit for stopping : 1e-05
 lambda	  : 248.898

initial set of free parameter values

a1              = 1
b1              = 1

After 7 iterations the fit converged.
final sum of squares of residuals : 0.937358
rel. change during last iteration : -4.7088e-06

degrees of freedom    (FIT_NDF)                        : 1
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.968173
variance of residuals (reduced chisquare) = WSSR/ndf   : 0.937358

Final set of parameters            Asymptotic Standard Error
=======================            ==========================

a1              = 0.497551         +/- 0.003501     (0.7037%)
b1              = -103.714         +/- 18.24        (17.59%)


correlation matrix of the fit parameters:

               a1     b1     
a1              1.000 
b1             -0.891  1.000 


*******************************************************************************
Mon Oct 26 12:25:07 2015


FIT:    data read from 'chi4_T500' u ($1):($2):3
        format = x:z:s
	y range restricted to [* : 0.0300000]
        #datapoints = 4
function used for fitting: f2(x)
fitted parameters initialized with current variable values



 Iteration 0
 WSSR        : 375670            delta(WSSR)/WSSR   : 0
 delta(WSSR) : 0                 limit for stopping : 1e-05
 lambda	  : 306.199

initial set of free parameter values

a2              = 1
b2              = 1
c2              = 1

After 9 iterations the fit converged.
final sum of squares of residuals : 0.6738
rel. change during last iteration : -4.44377e-07

degrees of freedom    (FIT_NDF)                        : 1
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.820853
variance of residuals (reduced chisquare) = WSSR/ndf   : 0.6738

Final set of parameters            Asymptotic Standard Error
=======================            ==========================

a2              = 0.495621         +/- 0.003603     (0.727%)
b2              = -53.4537         +/- 36.59        (68.46%)
c2              = -2694.07         +/- 1171         (43.45%)


correlation matrix of the fit parameters:

               a2     b2     c2     
a2              1.000 
b2             -0.907  1.000 
c2              0.877 -0.997  1.000 


*******************************************************************************
Mon Oct 26 12:25:07 2015


FIT:    data read from 'chi4_T500' u ($1):($2):3
        format = x:z:s
	y range restricted to [* : 0.0270000]
        #datapoints = 3
function used for fitting: f3(x)
fitted parameters initialized with current variable values



 Iteration 0
 WSSR        : 71428.4           delta(WSSR)/WSSR   : 0
 delta(WSSR) : 0                 limit for stopping : 1e-05
 lambda	  : 229.699

initial set of free parameter values

a3              = 1
b3              = 1

After 5 iterations the fit converged.
final sum of squares of residuals : 0.403109
rel. change during last iteration : -4.42833e-07

degrees of freedom    (FIT_NDF)                        : 1
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.634908
variance of residuals (reduced chisquare) = WSSR/ndf   : 0.403109

Final set of parameters            Asymptotic Standard Error
=======================            ==========================

a3              = 0.494266         +/- 0.001954     (0.3953%)
b3              = 0.348193         +/- 0.03865      (11.1%)


correlation matrix of the fit parameters:

               a3     b3     
a3              1.000 
b3              0.836  1.000 


*******************************************************************************
Mon Oct 26 12:25:07 2015


FIT:    data read from 'p4_chi4_T500' u ($1):($2):3
        format = x:z:s
	y range restricted to [* : 0.0290000]
        #datapoints = 3
function used for fitting: fp(x)
fitted parameters initialized with current variable values



 Iteration 0
 WSSR        : 8.59878           delta(WSSR)/WSSR   : 0
 delta(WSSR) : 0                 limit for stopping : 1e-05
 lambda	  : 1.61011

initial set of free parameter values

cp              = 1
bp              = 1

After 6 iterations the fit converged.
final sum of squares of residuals : 0.10659
rel. change during last iteration : -1.1861e-13

degrees of freedom    (FIT_NDF)                        : 1
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.326481
variance of residuals (reduced chisquare) = WSSR/ndf   : 0.10659

Final set of parameters            Asymptotic Standard Error
=======================            ==========================

cp              = 76.0455          +/- 13.24        (17.41%)
bp              = 0.0166714        +/- 0.2863       (1718%)


correlation matrix of the fit parameters:

               cp     bp     
cp              1.000 
bp             -0.957  1.000 


*******************************************************************************
Mon Oct 26 12:51:40 2015


FIT:    data read from 'chi4_T340' u ($1):($2):3
        format = x:z:s
	y range restricted to [* : 0.0250000]
        #datapoints = 3
function used for fitting: f1(x)
fitted parameters initialized with current variable values



 Iteration 0
 WSSR        : 57122.4           delta(WSSR)/WSSR   : 0
 delta(WSSR) : 0                 limit for stopping : 1e-05
 lambda	  : 180.445

initial set of free parameter values

a1              = 1
b1              = 1

After 8 iterations the fit converged.
final sum of squares of residuals : 0.469716
rel. change during last iteration : -4.01813e-15

degrees of freedom    (FIT_NDF)                        : 1
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.685358
variance of residuals (reduced chisquare) = WSSR/ndf   : 0.469716

Final set of parameters            Asymptotic Standard Error
=======================            ==========================

a1              = 0.46597          +/- 0.002474     (0.5309%)
b1              = -79.5176         +/- 23.26        (29.25%)


correlation matrix of the fit parameters:

               a1     b1     
a1              1.000 
b1             -0.779  1.000 


*******************************************************************************
Mon Oct 26 12:51:40 2015


FIT:    data read from 'chi4_T340' u ($1):($2):3
        format = x:z:s
	y range restricted to [* : 0.0300000]
        #datapoints = 4
function used for fitting: f2(x)
fitted parameters initialized with current variable values



 Iteration 0
 WSSR        : 165353            delta(WSSR)/WSSR   : 0
 delta(WSSR) : 0                 limit for stopping : 1e-05
 lambda	  : 202.769

initial set of free parameter values

a2              = 1
b2              = 1
c2              = 1

After 9 iterations the fit converged.
final sum of squares of residuals : 0.422803
rel. change during last iteration : -1.61736e-07

degrees of freedom    (FIT_NDF)                        : 1
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.650233
variance of residuals (reduced chisquare) = WSSR/ndf   : 0.422803

Final set of parameters            Asymptotic Standard Error
=======================            ==========================

a2              = 0.465248         +/- 0.003126     (0.6718%)
b2              = -59.9025         +/- 53.77        (89.76%)
c2              = -974.049         +/- 1814         (186.2%)


correlation matrix of the fit parameters:

               a2     b2     c2     
a2              1.000 
b2             -0.871  1.000 
c2              0.850 -0.999  1.000 


*******************************************************************************
Mon Oct 26 12:51:40 2015


FIT:    data read from 'chi4_T340' u ($1):($2):3
        format = x:z:s
	y range restricted to [* : 0.0270000]
        #datapoints = 3
function used for fitting: f3(x)
fitted parameters initialized with current variable values



 Iteration 0
 WSSR        : 50732             delta(WSSR)/WSSR   : 0
 delta(WSSR) : 0                 limit for stopping : 1e-05
 lambda	  : 175.026

initial set of free parameter values

a3              = 1
b3              = 1

After 5 iterations the fit converged.
final sum of squares of residuals : 0.242865
rel. change during last iteration : -5.40974e-07

degrees of freedom    (FIT_NDF)                        : 1
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.492813
variance of residuals (reduced chisquare) = WSSR/ndf   : 0.242865

Final set of parameters            Asymptotic Standard Error
=======================            ==========================

a3              = 0.463818         +/- 0.001442     (0.3109%)
b3              = 0.297557         +/- 0.06075      (20.42%)


correlation matrix of the fit parameters:

               a3     b3     
a3              1.000 
b3              0.625  1.000 


*******************************************************************************
Mon Oct 26 12:51:46 2015


FIT:    data read from 'chi4_T500' u ($1):($2):3
        format = x:z:s
	y range restricted to [* : 0.0250000]
        #datapoints = 3
function used for fitting: f1(x)
fitted parameters initialized with current variable values



 Iteration 0
 WSSR        : 100681            delta(WSSR)/WSSR   : 0
 delta(WSSR) : 0                 limit for stopping : 1e-05
 lambda	  : 248.898

initial set of free parameter values

a1              = 1
b1              = 1

After 7 iterations the fit converged.
final sum of squares of residuals : 0.937358
rel. change during last iteration : -4.7088e-06

degrees of freedom    (FIT_NDF)                        : 1
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.968173
variance of residuals (reduced chisquare) = WSSR/ndf   : 0.937358

Final set of parameters            Asymptotic Standard Error
=======================            ==========================

a1              = 0.497551         +/- 0.003501     (0.7037%)
b1              = -103.714         +/- 18.24        (17.59%)


correlation matrix of the fit parameters:

               a1     b1     
a1              1.000 
b1             -0.891  1.000 


*******************************************************************************
Mon Oct 26 12:51:46 2015


FIT:    data read from 'chi4_T500' u ($1):($2):3
        format = x:z:s
	y range restricted to [* : 0.0300000]
        #datapoints = 4
function used for fitting: f2(x)
fitted parameters initialized with current variable values



 Iteration 0
 WSSR        : 375670            delta(WSSR)/WSSR   : 0
 delta(WSSR) : 0                 limit for stopping : 1e-05
 lambda	  : 306.199

initial set of free parameter values

a2              = 1
b2              = 1
c2              = 1

After 9 iterations the fit converged.
final sum of squares of residuals : 0.6738
rel. change during last iteration : -4.44377e-07

degrees of freedom    (FIT_NDF)                        : 1
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.820853
variance of residuals (reduced chisquare) = WSSR/ndf   : 0.6738

Final set of parameters            Asymptotic Standard Error
=======================            ==========================

a2              = 0.495621         +/- 0.003603     (0.727%)
b2              = -53.4537         +/- 36.59        (68.46%)
c2              = -2694.07         +/- 1171         (43.45%)


correlation matrix of the fit parameters:

               a2     b2     c2     
a2              1.000 
b2             -0.907  1.000 
c2              0.877 -0.997  1.000 


*******************************************************************************
Mon Oct 26 12:51:46 2015


FIT:    data read from 'chi4_T500' u ($1):($2):3
        format = x:z:s
	y range restricted to [* : 0.0270000]
        #datapoints = 3
function used for fitting: f3(x)
fitted parameters initialized with current variable values



 Iteration 0
 WSSR        : 71428.4           delta(WSSR)/WSSR   : 0
 delta(WSSR) : 0                 limit for stopping : 1e-05
 lambda	  : 229.699

initial set of free parameter values

a3              = 1
b3              = 1

After 5 iterations the fit converged.
final sum of squares of residuals : 0.403109
rel. change during last iteration : -4.42833e-07

degrees of freedom    (FIT_NDF)                        : 1
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.634908
variance of residuals (reduced chisquare) = WSSR/ndf   : 0.403109

Final set of parameters            Asymptotic Standard Error
=======================            ==========================

a3              = 0.494266         +/- 0.001954     (0.3953%)
b3              = 0.348193         +/- 0.03865      (11.1%)


correlation matrix of the fit parameters:

               a3     b3     
a3              1.000 
b3              0.836  1.000 


*******************************************************************************
Mon Oct 26 12:51:46 2015


FIT:    data read from 'p4_chi4_T500' u ($1):($2):3
        format = x:z:s
	y range restricted to [* : 0.0290000]
        #datapoints = 3
function used for fitting: fp(x)
fitted parameters initialized with current variable values



 Iteration 0
 WSSR        : 8.59878           delta(WSSR)/WSSR   : 0
 delta(WSSR) : 0                 limit for stopping : 1e-05
 lambda	  : 1.61011

initial set of free parameter values

cp              = 1
bp              = 1

After 6 iterations the fit converged.
final sum of squares of residuals : 0.10659
rel. change during last iteration : -1.1861e-13

degrees of freedom    (FIT_NDF)                        : 1
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.326481
variance of residuals (reduced chisquare) = WSSR/ndf   : 0.10659

Final set of parameters            Asymptotic Standard Error
=======================            ==========================

cp              = 76.0455          +/- 13.24        (17.41%)
bp              = 0.0166714        +/- 0.2863       (1718%)


correlation matrix of the fit parameters:

               cp     bp     
cp              1.000 
bp             -0.957  1.000 


*******************************************************************************
Mon Oct 26 12:51:53 2015


FIT:    data read from 'chi4_T660' u ($1):($2):3
        format = x:z:s
	y range restricted to [* : 0.0250000]
        #datapoints = 3
function used for fitting: f1(x)
fitted parameters initialized with current variable values



 Iteration 0
 WSSR        : 164162            delta(WSSR)/WSSR   : 0
 delta(WSSR) : 0                 limit for stopping : 1e-05
 lambda	  : 328.939

initial set of free parameter values

a1              = 1
b1              = 1

After 8 iterations the fit converged.
final sum of squares of residuals : 0.0104636
rel. change during last iteration : -4.45883e-12

degrees of freedom    (FIT_NDF)                        : 1
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.102292
variance of residuals (reduced chisquare) = WSSR/ndf   : 0.0104636

Final set of parameters            Asymptotic Standard Error
=======================            ==========================

a1              = 0.507894         +/- 0.0001978    (0.03894%)
b1              = -127.657         +/- 1.828        (1.432%)


correlation matrix of the fit parameters:

               a1     b1     
a1              1.000 
b1             -0.767  1.000 


*******************************************************************************
Mon Oct 26 12:51:53 2015


FIT:    data read from 'chi4_T660' u ($1):($2):3
        format = x:z:s
	y range restricted to [* : 0.0300000]
        #datapoints = 4
function used for fitting: f2(x)
fitted parameters initialized with current variable values



 Iteration 0
 WSSR        : 614078            delta(WSSR)/WSSR   : 0
 delta(WSSR) : 0                 limit for stopping : 1e-05
 lambda	  : 393.279

initial set of free parameter values

a2              = 1
b2              = 1
c2              = 1

After 10 iterations the fit converged.
final sum of squares of residuals : 0.00168133
rel. change during last iteration : -7.63243e-13

degrees of freedom    (FIT_NDF)                        : 1
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.041004
variance of residuals (reduced chisquare) = WSSR/ndf   : 0.00168133

Final set of parameters            Asymptotic Standard Error
=======================            ==========================

a2              = 0.50666          +/- 0.0001046    (0.02065%)
b2              = -87.1878         +/- 1.799        (2.063%)
c2              = -2294.3          +/- 60.71        (2.646%)


correlation matrix of the fit parameters:

               a2     b2     c2     
a2              1.000 
b2             -0.862  1.000 
c2              0.839 -0.999  1.000 


*******************************************************************************
Mon Oct 26 12:51:53 2015


FIT:    data read from 'chi4_T660' u ($1):($2):3
        format = x:z:s
	y range restricted to [* : 0.0270000]
        #datapoints = 3
function used for fitting: f3(x)
fitted parameters initialized with current variable values



 Iteration 0
 WSSR        : 144107            delta(WSSR)/WSSR   : 0
 delta(WSSR) : 0                 limit for stopping : 1e-05
 lambda	  : 318.95

initial set of free parameter values

a3              = 1
b3              = 1

After 5 iterations the fit converged.
final sum of squares of residuals : 0.136785
rel. change during last iteration : -6.75905e-07

degrees of freedom    (FIT_NDF)                        : 1
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.369844
variance of residuals (reduced chisquare) = WSSR/ndf   : 0.136785

Final set of parameters            Asymptotic Standard Error
=======================            ==========================

a3              = 0.504367         +/- 0.0005872    (0.1164%)
b3              = 0.428979         +/- 0.02193      (5.112%)


correlation matrix of the fit parameters:

               a3     b3     
a3              1.000 
b3              0.610  1.000 


*******************************************************************************
Mon Oct 26 12:52:48 2015


FIT:    data read from 'chi4_T500' u ($1):($2):3
        format = x:z:s
	y range restricted to [* : 0.0250000]
        #datapoints = 3
function used for fitting: f1(x)
fitted parameters initialized with current variable values



 Iteration 0
 WSSR        : 100681            delta(WSSR)/WSSR   : 0
 delta(WSSR) : 0                 limit for stopping : 1e-05
 lambda	  : 248.898

initial set of free parameter values

a1              = 1
b1              = 1

After 7 iterations the fit converged.
final sum of squares of residuals : 0.937358
rel. change during last iteration : -4.7088e-06

degrees of freedom    (FIT_NDF)                        : 1
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.968173
variance of residuals (reduced chisquare) = WSSR/ndf   : 0.937358

Final set of parameters            Asymptotic Standard Error
=======================            ==========================

a1              = 0.497551         +/- 0.003501     (0.7037%)
b1              = -103.714         +/- 18.24        (17.59%)


correlation matrix of the fit parameters:

               a1     b1     
a1              1.000 
b1             -0.891  1.000 


*******************************************************************************
Mon Oct 26 12:52:48 2015


FIT:    data read from 'chi4_T500' u ($1):($2):3
        format = x:z:s
	y range restricted to [* : 0.0300000]
        #datapoints = 4
function used for fitting: f2(x)
fitted parameters initialized with current variable values



 Iteration 0
 WSSR        : 375670            delta(WSSR)/WSSR   : 0
 delta(WSSR) : 0                 limit for stopping : 1e-05
 lambda	  : 306.199

initial set of free parameter values

a2              = 1
b2              = 1
c2              = 1

After 9 iterations the fit converged.
final sum of squares of residuals : 0.6738
rel. change during last iteration : -4.44377e-07

degrees of freedom    (FIT_NDF)                        : 1
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.820853
variance of residuals (reduced chisquare) = WSSR/ndf   : 0.6738

Final set of parameters            Asymptotic Standard Error
=======================            ==========================

a2              = 0.495621         +/- 0.003603     (0.727%)
b2              = -53.4537         +/- 36.59        (68.46%)
c2              = -2694.07         +/- 1171         (43.45%)


correlation matrix of the fit parameters:

               a2     b2     c2     
a2              1.000 
b2             -0.907  1.000 
c2              0.877 -0.997  1.000 


*******************************************************************************
Mon Oct 26 12:52:48 2015


FIT:    data read from 'chi4_T500' u ($1):($2):3
        format = x:z:s
	y range restricted to [* : 0.0270000]
        #datapoints = 3
function used for fitting: f3(x)
fitted parameters initialized with current variable values



 Iteration 0
 WSSR        : 71428.4           delta(WSSR)/WSSR   : 0
 delta(WSSR) : 0                 limit for stopping : 1e-05
 lambda	  : 229.699

initial set of free parameter values

a3              = 1
b3              = 1

After 5 iterations the fit converged.
final sum of squares of residuals : 0.403109
rel. change during last iteration : -4.42833e-07

degrees of freedom    (FIT_NDF)                        : 1
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.634908
variance of residuals (reduced chisquare) = WSSR/ndf   : 0.403109

Final set of parameters            Asymptotic Standard Error
=======================            ==========================

a3              = 0.494266         +/- 0.001954     (0.3953%)
b3              = 0.348193         +/- 0.03865      (11.1%)


correlation matrix of the fit parameters:

               a3     b3     
a3              1.000 
b3              0.836  1.000 


*******************************************************************************
Mon Oct 26 12:52:48 2015


FIT:    data read from 'p4_chi4_T500' u ($1):($2):3
        format = x:z:s
	y range restricted to [* : 0.0290000]
        #datapoints = 3
function used for fitting: fp(x)
fitted parameters initialized with current variable values



 Iteration 0
 WSSR        : 8.59878           delta(WSSR)/WSSR   : 0
 delta(WSSR) : 0                 limit for stopping : 1e-05
 lambda	  : 1.61011

initial set of free parameter values

cp              = 1
bp              = 1

After 6 iterations the fit converged.
final sum of squares of residuals : 0.10659
rel. change during last iteration : -1.1861e-13

degrees of freedom    (FIT_NDF)                        : 1
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.326481
variance of residuals (reduced chisquare) = WSSR/ndf   : 0.10659

Final set of parameters            Asymptotic Standard Error
=======================            ==========================

cp              = 76.0455          +/- 13.24        (17.41%)
bp              = 0.0166714        +/- 0.2863       (1718%)


correlation matrix of the fit parameters:

               cp     bp     
cp              1.000 
bp             -0.957  1.000 


*******************************************************************************
Mon Oct 26 12:52:55 2015


FIT:    data read from 'chi4_T660' u ($1):($2):3
        format = x:z:s
	y range restricted to [* : 0.0250000]
        #datapoints = 3
function used for fitting: f1(x)
fitted parameters initialized with current variable values



 Iteration 0
 WSSR        : 164162            delta(WSSR)/WSSR   : 0
 delta(WSSR) : 0                 limit for stopping : 1e-05
 lambda	  : 328.939

initial set of free parameter values

a1              = 1
b1              = 1

After 8 iterations the fit converged.
final sum of squares of residuals : 0.0104636
rel. change during last iteration : -4.45883e-12

degrees of freedom    (FIT_NDF)                        : 1
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.102292
variance of residuals (reduced chisquare) = WSSR/ndf   : 0.0104636

Final set of parameters            Asymptotic Standard Error
=======================            ==========================

a1              = 0.507894         +/- 0.0001978    (0.03894%)
b1              = -127.657         +/- 1.828        (1.432%)


correlation matrix of the fit parameters:

               a1     b1     
a1              1.000 
b1             -0.767  1.000 


*******************************************************************************
Mon Oct 26 12:52:55 2015


FIT:    data read from 'chi4_T660' u ($1):($2):3
        format = x:z:s
	y range restricted to [* : 0.0300000]
        #datapoints = 4
function used for fitting: f2(x)
fitted parameters initialized with current variable values



 Iteration 0
 WSSR        : 614078            delta(WSSR)/WSSR   : 0
 delta(WSSR) : 0                 limit for stopping : 1e-05
 lambda	  : 393.279

initial set of free parameter values

a2              = 1
b2              = 1
c2              = 1

After 10 iterations the fit converged.
final sum of squares of residuals : 0.00168133
rel. change during last iteration : -7.63243e-13

degrees of freedom    (FIT_NDF)                        : 1
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.041004
variance of residuals (reduced chisquare) = WSSR/ndf   : 0.00168133

Final set of parameters            Asymptotic Standard Error
=======================            ==========================

a2              = 0.50666          +/- 0.0001046    (0.02065%)
b2              = -87.1878         +/- 1.799        (2.063%)
c2              = -2294.3          +/- 60.71        (2.646%)


correlation matrix of the fit parameters:

               a2     b2     c2     
a2              1.000 
b2             -0.862  1.000 
c2              0.839 -0.999  1.000 


*******************************************************************************
Mon Oct 26 12:52:55 2015


FIT:    data read from 'chi4_T660' u ($1):($2):3
        format = x:z:s
	y range restricted to [* : 0.0270000]
        #datapoints = 3
function used for fitting: f3(x)
fitted parameters initialized with current variable values



 Iteration 0
 WSSR        : 144107            delta(WSSR)/WSSR   : 0
 delta(WSSR) : 0                 limit for stopping : 1e-05
 lambda	  : 318.95

initial set of free parameter values

a3              = 1
b3              = 1

After 5 iterations the fit converged.
final sum of squares of residuals : 0.136785
rel. change during last iteration : -6.75905e-07

degrees of freedom    (FIT_NDF)                        : 1
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.369844
variance of residuals (reduced chisquare) = WSSR/ndf   : 0.136785

Final set of parameters            Asymptotic Standard Error
=======================            ==========================

a3              = 0.504367         +/- 0.0005872    (0.1164%)
b3              = 0.428979         +/- 0.02193      (5.112%)


correlation matrix of the fit parameters:

               a3     b3     
a3              1.000 
b3              0.610  1.000 


*******************************************************************************
Mon Oct 26 13:31:58 2015


FIT:    data read from 'chi4_T340.dat' u ($1):($2):3
        format = x:z:s
	y range restricted to [* : 0.0250000]
        #datapoints = 3
function used for fitting: f1(x)
fitted parameters initialized with current variable values



 Iteration 0
 WSSR        : 57122.4           delta(WSSR)/WSSR   : 0
 delta(WSSR) : 0                 limit for stopping : 1e-05
 lambda	  : 180.445

initial set of free parameter values

a1              = 1
b1              = 1

After 8 iterations the fit converged.
final sum of squares of residuals : 0.469716
rel. change during last iteration : -4.01813e-15

degrees of freedom    (FIT_NDF)                        : 1
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.685358
variance of residuals (reduced chisquare) = WSSR/ndf   : 0.469716

Final set of parameters            Asymptotic Standard Error
=======================            ==========================

a1              = 0.46597          +/- 0.002474     (0.5309%)
b1              = -79.5176         +/- 23.26        (29.25%)


correlation matrix of the fit parameters:

               a1     b1     
a1              1.000 
b1             -0.779  1.000 


*******************************************************************************
Mon Oct 26 13:31:58 2015


FIT:    data read from 'chi4_T340.dat' u ($1):($2):3
        format = x:z:s
	y range restricted to [* : 0.0300000]
        #datapoints = 4
function used for fitting: f2(x)
fitted parameters initialized with current variable values



 Iteration 0
 WSSR        : 165353            delta(WSSR)/WSSR   : 0
 delta(WSSR) : 0                 limit for stopping : 1e-05
 lambda	  : 202.769

initial set of free parameter values

a2              = 1
b2              = 1
c2              = 1

After 9 iterations the fit converged.
final sum of squares of residuals : 0.422803
rel. change during last iteration : -1.61736e-07

degrees of freedom    (FIT_NDF)                        : 1
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.650233
variance of residuals (reduced chisquare) = WSSR/ndf   : 0.422803

Final set of parameters            Asymptotic Standard Error
=======================            ==========================

a2              = 0.465248         +/- 0.003126     (0.6718%)
b2              = -59.9025         +/- 53.77        (89.76%)
c2              = -974.049         +/- 1814         (186.2%)


correlation matrix of the fit parameters:

               a2     b2     c2     
a2              1.000 
b2             -0.871  1.000 
c2              0.850 -0.999  1.000 


*******************************************************************************
Mon Oct 26 13:31:58 2015


FIT:    data read from 'chi4_T340.dat' u ($1):($2):3
        format = x:z:s
	y range restricted to [* : 0.0270000]
        #datapoints = 3
function used for fitting: f3(x)
fitted parameters initialized with current variable values



 Iteration 0
 WSSR        : 50732             delta(WSSR)/WSSR   : 0
 delta(WSSR) : 0                 limit for stopping : 1e-05
 lambda	  : 175.026

initial set of free parameter values

a3              = 1
b3              = 1

After 5 iterations the fit converged.
final sum of squares of residuals : 0.242865
rel. change during last iteration : -5.40974e-07

degrees of freedom    (FIT_NDF)                        : 1
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.492813
variance of residuals (reduced chisquare) = WSSR/ndf   : 0.242865

Final set of parameters            Asymptotic Standard Error
=======================            ==========================

a3              = 0.463818         +/- 0.001442     (0.3109%)
b3              = 0.297557         +/- 0.06075      (20.42%)


correlation matrix of the fit parameters:

               a3     b3     
a3              1.000 
b3              0.625  1.000 


*******************************************************************************
Mon Oct 26 13:32:42 2015


FIT:    data read from 'chi4_T500.dat' u ($1):($2):3
        format = x:z:s
	y range restricted to [* : 0.0250000]
        #datapoints = 3
function used for fitting: f1(x)
fitted parameters initialized with current variable values



 Iteration 0
 WSSR        : 100681            delta(WSSR)/WSSR   : 0
 delta(WSSR) : 0                 limit for stopping : 1e-05
 lambda	  : 248.898

initial set of free parameter values

a1              = 1
b1              = 1

After 7 iterations the fit converged.
final sum of squares of residuals : 0.937358
rel. change during last iteration : -4.7088e-06

degrees of freedom    (FIT_NDF)                        : 1
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.968173
variance of residuals (reduced chisquare) = WSSR/ndf   : 0.937358

Final set of parameters            Asymptotic Standard Error
=======================            ==========================

a1              = 0.497551         +/- 0.003501     (0.7037%)
b1              = -103.714         +/- 18.24        (17.59%)


correlation matrix of the fit parameters:

               a1     b1     
a1              1.000 
b1             -0.891  1.000 


*******************************************************************************
Mon Oct 26 13:32:42 2015


FIT:    data read from 'chi4_T500.dat' u ($1):($2):3
        format = x:z:s
	y range restricted to [* : 0.0300000]
        #datapoints = 4
function used for fitting: f2(x)
fitted parameters initialized with current variable values



 Iteration 0
 WSSR        : 375670            delta(WSSR)/WSSR   : 0
 delta(WSSR) : 0                 limit for stopping : 1e-05
 lambda	  : 306.199

initial set of free parameter values

a2              = 1
b2              = 1
c2              = 1

After 9 iterations the fit converged.
final sum of squares of residuals : 0.6738
rel. change during last iteration : -4.44377e-07

degrees of freedom    (FIT_NDF)                        : 1
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.820853
variance of residuals (reduced chisquare) = WSSR/ndf   : 0.6738

Final set of parameters            Asymptotic Standard Error
=======================            ==========================

a2              = 0.495621         +/- 0.003603     (0.727%)
b2              = -53.4537         +/- 36.59        (68.46%)
c2              = -2694.07         +/- 1171         (43.45%)


correlation matrix of the fit parameters:

               a2     b2     c2     
a2              1.000 
b2             -0.907  1.000 
c2              0.877 -0.997  1.000 


*******************************************************************************
Mon Oct 26 13:32:42 2015


FIT:    data read from 'chi4_T500.dat' u ($1):($2):3
        format = x:z:s
	y range restricted to [* : 0.0270000]
        #datapoints = 3
function used for fitting: f3(x)
fitted parameters initialized with current variable values



 Iteration 0
 WSSR        : 71428.4           delta(WSSR)/WSSR   : 0
 delta(WSSR) : 0                 limit for stopping : 1e-05
 lambda	  : 229.699

initial set of free parameter values

a3              = 1
b3              = 1

After 5 iterations the fit converged.
final sum of squares of residuals : 0.403109
rel. change during last iteration : -4.42833e-07

degrees of freedom    (FIT_NDF)                        : 1
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.634908
variance of residuals (reduced chisquare) = WSSR/ndf   : 0.403109

Final set of parameters            Asymptotic Standard Error
=======================            ==========================

a3              = 0.494266         +/- 0.001954     (0.3953%)
b3              = 0.348193         +/- 0.03865      (11.1%)


correlation matrix of the fit parameters:

               a3     b3     
a3              1.000 
b3              0.836  1.000 


*******************************************************************************
Mon Oct 26 13:32:53 2015


FIT:    data read from 'chi4_T500.dat' u ($1):($2):3
        format = x:z:s
	y range restricted to [* : 0.0250000]
        #datapoints = 3
function used for fitting: f1(x)
fitted parameters initialized with current variable values



 Iteration 0
 WSSR        : 100681            delta(WSSR)/WSSR   : 0
 delta(WSSR) : 0                 limit for stopping : 1e-05
 lambda	  : 248.898

initial set of free parameter values

a1              = 1
b1              = 1

After 7 iterations the fit converged.
final sum of squares of residuals : 0.937358
rel. change during last iteration : -4.7088e-06

degrees of freedom    (FIT_NDF)                        : 1
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.968173
variance of residuals (reduced chisquare) = WSSR/ndf   : 0.937358

Final set of parameters            Asymptotic Standard Error
=======================            ==========================

a1              = 0.497551         +/- 0.003501     (0.7037%)
b1              = -103.714         +/- 18.24        (17.59%)


correlation matrix of the fit parameters:

               a1     b1     
a1              1.000 
b1             -0.891  1.000 


*******************************************************************************
Mon Oct 26 13:32:53 2015


FIT:    data read from 'chi4_T500.dat' u ($1):($2):3
        format = x:z:s
	y range restricted to [* : 0.0300000]
        #datapoints = 4
function used for fitting: f2(x)
fitted parameters initialized with current variable values



 Iteration 0
 WSSR        : 375670            delta(WSSR)/WSSR   : 0
 delta(WSSR) : 0                 limit for stopping : 1e-05
 lambda	  : 306.199

initial set of free parameter values

a2              = 1
b2              = 1
c2              = 1

After 9 iterations the fit converged.
final sum of squares of residuals : 0.6738
rel. change during last iteration : -4.44377e-07

degrees of freedom    (FIT_NDF)                        : 1
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.820853
variance of residuals (reduced chisquare) = WSSR/ndf   : 0.6738

Final set of parameters            Asymptotic Standard Error
=======================            ==========================

a2              = 0.495621         +/- 0.003603     (0.727%)
b2              = -53.4537         +/- 36.59        (68.46%)
c2              = -2694.07         +/- 1171         (43.45%)


correlation matrix of the fit parameters:

               a2     b2     c2     
a2              1.000 
b2             -0.907  1.000 
c2              0.877 -0.997  1.000 


*******************************************************************************
Mon Oct 26 13:32:53 2015


FIT:    data read from 'chi4_T500.dat' u ($1):($2):3
        format = x:z:s
	y range restricted to [* : 0.0270000]
        #datapoints = 3
function used for fitting: f3(x)
fitted parameters initialized with current variable values



 Iteration 0
 WSSR        : 71428.4           delta(WSSR)/WSSR   : 0
 delta(WSSR) : 0                 limit for stopping : 1e-05
 lambda	  : 229.699

initial set of free parameter values

a3              = 1
b3              = 1

After 5 iterations the fit converged.
final sum of squares of residuals : 0.403109
rel. change during last iteration : -4.42833e-07

degrees of freedom    (FIT_NDF)                        : 1
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.634908
variance of residuals (reduced chisquare) = WSSR/ndf   : 0.403109

Final set of parameters            Asymptotic Standard Error
=======================            ==========================

a3              = 0.494266         +/- 0.001954     (0.3953%)
b3              = 0.348193         +/- 0.03865      (11.1%)


correlation matrix of the fit parameters:

               a3     b3     
a3              1.000 
b3              0.836  1.000 


*******************************************************************************
Mon Oct 26 13:32:53 2015


FIT:    data read from 'p4_chi4_T500.dat' u ($1):($2):3
        format = x:z:s
	y range restricted to [* : 0.0290000]
        #datapoints = 3
function used for fitting: fp(x)
fitted parameters initialized with current variable values



 Iteration 0
 WSSR        : 8.59878           delta(WSSR)/WSSR   : 0
 delta(WSSR) : 0                 limit for stopping : 1e-05
 lambda	  : 1.61011

initial set of free parameter values

cp              = 1
bp              = 1

After 6 iterations the fit converged.
final sum of squares of residuals : 0.10659
rel. change during last iteration : -1.1861e-13

degrees of freedom    (FIT_NDF)                        : 1
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.326481
variance of residuals (reduced chisquare) = WSSR/ndf   : 0.10659

Final set of parameters            Asymptotic Standard Error
=======================            ==========================

cp              = 76.0455          +/- 13.24        (17.41%)
bp              = 0.0166714        +/- 0.2863       (1718%)


correlation matrix of the fit parameters:

               cp     bp     
cp              1.000 
bp             -0.957  1.000 


*******************************************************************************
Mon Oct 26 13:33:18 2015


FIT:    data read from 'chi4_T660.dat' u ($1):($2):3
        format = x:z:s
	y range restricted to [* : 0.0250000]
        #datapoints = 3
function used for fitting: f1(x)
fitted parameters initialized with current variable values



 Iteration 0
 WSSR        : 164162            delta(WSSR)/WSSR   : 0
 delta(WSSR) : 0                 limit for stopping : 1e-05
 lambda	  : 328.939

initial set of free parameter values

a1              = 1
b1              = 1

After 8 iterations the fit converged.
final sum of squares of residuals : 0.0104636
rel. change during last iteration : -4.45883e-12

degrees of freedom    (FIT_NDF)                        : 1
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.102292
variance of residuals (reduced chisquare) = WSSR/ndf   : 0.0104636

Final set of parameters            Asymptotic Standard Error
=======================            ==========================

a1              = 0.507894         +/- 0.0001978    (0.03894%)
b1              = -127.657         +/- 1.828        (1.432%)


correlation matrix of the fit parameters:

               a1     b1     
a1              1.000 
b1             -0.767  1.000 


*******************************************************************************
Mon Oct 26 13:33:18 2015


FIT:    data read from 'chi4_T660.dat' u ($1):($2):3
        format = x:z:s
	y range restricted to [* : 0.0300000]
        #datapoints = 4
function used for fitting: f2(x)
fitted parameters initialized with current variable values



 Iteration 0
 WSSR        : 614078            delta(WSSR)/WSSR   : 0
 delta(WSSR) : 0                 limit for stopping : 1e-05
 lambda	  : 393.279

initial set of free parameter values

a2              = 1
b2              = 1
c2              = 1

After 10 iterations the fit converged.
final sum of squares of residuals : 0.00168133
rel. change during last iteration : -7.63243e-13

degrees of freedom    (FIT_NDF)                        : 1
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.041004
variance of residuals (reduced chisquare) = WSSR/ndf   : 0.00168133

Final set of parameters            Asymptotic Standard Error
=======================            ==========================

a2              = 0.50666          +/- 0.0001046    (0.02065%)
b2              = -87.1878         +/- 1.799        (2.063%)
c2              = -2294.3          +/- 60.71        (2.646%)


correlation matrix of the fit parameters:

               a2     b2     c2     
a2              1.000 
b2             -0.862  1.000 
c2              0.839 -0.999  1.000 


*******************************************************************************
Mon Oct 26 13:33:18 2015


FIT:    data read from 'chi4_T660.dat' u ($1):($2):3
        format = x:z:s
	y range restricted to [* : 0.0270000]
        #datapoints = 3
function used for fitting: f3(x)
fitted parameters initialized with current variable values



 Iteration 0
 WSSR        : 144107            delta(WSSR)/WSSR   : 0
 delta(WSSR) : 0                 limit for stopping : 1e-05
 lambda	  : 318.95

initial set of free parameter values

a3              = 1
b3              = 1

After 5 iterations the fit converged.
final sum of squares of residuals : 0.136785
rel. change during last iteration : -6.75905e-07

degrees of freedom    (FIT_NDF)                        : 1
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.369844
variance of residuals (reduced chisquare) = WSSR/ndf   : 0.136785

Final set of parameters            Asymptotic Standard Error
=======================            ==========================

a3              = 0.504367         +/- 0.0005872    (0.1164%)
b3              = 0.428979         +/- 0.02193      (5.112%)


correlation matrix of the fit parameters:

               a3     b3     
a3              1.000 
b3              0.610  1.000 


*******************************************************************************
Mon Oct 26 13:36:15 2015


FIT:    data read from 'chi4_T340.dat' u ($1):($2):3
        format = x:z:s
	y range restricted to [* : 0.0250000]
        #datapoints = 3
function used for fitting: f1(x)
fitted parameters initialized with current variable values



 Iteration 0
 WSSR        : 57122.4           delta(WSSR)/WSSR   : 0
 delta(WSSR) : 0                 limit for stopping : 1e-05
 lambda	  : 180.445

initial set of free parameter values

a1              = 1
b1              = 1

After 8 iterations the fit converged.
final sum of squares of residuals : 0.469716
rel. change during last iteration : -4.01813e-15

degrees of freedom    (FIT_NDF)                        : 1
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.685358
variance of residuals (reduced chisquare) = WSSR/ndf   : 0.469716

Final set of parameters            Asymptotic Standard Error
=======================            ==========================

a1              = 0.46597          +/- 0.002474     (0.5309%)
b1              = -79.5176         +/- 23.26        (29.25%)


correlation matrix of the fit parameters:

               a1     b1     
a1              1.000 
b1             -0.779  1.000 


*******************************************************************************
Mon Oct 26 13:36:15 2015


FIT:    data read from 'chi4_T340.dat' u ($1):($2):3
        format = x:z:s
	y range restricted to [* : 0.0300000]
        #datapoints = 4
function used for fitting: f2(x)
fitted parameters initialized with current variable values



 Iteration 0
 WSSR        : 165353            delta(WSSR)/WSSR   : 0
 delta(WSSR) : 0                 limit for stopping : 1e-05
 lambda	  : 202.769

initial set of free parameter values

a2              = 1
b2              = 1
c2              = 1

After 9 iterations the fit converged.
final sum of squares of residuals : 0.422803
rel. change during last iteration : -1.61736e-07

degrees of freedom    (FIT_NDF)                        : 1
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.650233
variance of residuals (reduced chisquare) = WSSR/ndf   : 0.422803

Final set of parameters            Asymptotic Standard Error
=======================            ==========================

a2              = 0.465248         +/- 0.003126     (0.6718%)
b2              = -59.9025         +/- 53.77        (89.76%)
c2              = -974.049         +/- 1814         (186.2%)


correlation matrix of the fit parameters:

               a2     b2     c2     
a2              1.000 
b2             -0.871  1.000 
c2              0.850 -0.999  1.000 


*******************************************************************************
Mon Oct 26 13:36:15 2015


FIT:    data read from 'chi4_T340.dat' u ($1):($2):3
        format = x:z:s
	y range restricted to [* : 0.0270000]
        #datapoints = 3
function used for fitting: f3(x)
fitted parameters initialized with current variable values



 Iteration 0
 WSSR        : 50732             delta(WSSR)/WSSR   : 0
 delta(WSSR) : 0                 limit for stopping : 1e-05
 lambda	  : 175.026

initial set of free parameter values

a3              = 1
b3              = 1

After 5 iterations the fit converged.
final sum of squares of residuals : 0.242865
rel. change during last iteration : -5.40974e-07

degrees of freedom    (FIT_NDF)                        : 1
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.492813
variance of residuals (reduced chisquare) = WSSR/ndf   : 0.242865

Final set of parameters            Asymptotic Standard Error
=======================            ==========================

a3              = 0.463818         +/- 0.001442     (0.3109%)
b3              = 0.297557         +/- 0.06075      (20.42%)


correlation matrix of the fit parameters:

               a3     b3     
a3              1.000 
b3              0.625  1.000 


*******************************************************************************
Mon Oct 26 13:36:20 2015


FIT:    data read from 'chi4_T500.dat' u ($1):($2):3
        format = x:z:s
	y range restricted to [* : 0.0250000]
        #datapoints = 3
function used for fitting: f1(x)
fitted parameters initialized with current variable values



 Iteration 0
 WSSR        : 100681            delta(WSSR)/WSSR   : 0
 delta(WSSR) : 0                 limit for stopping : 1e-05
 lambda	  : 248.898

initial set of free parameter values

a1              = 1
b1              = 1

After 7 iterations the fit converged.
final sum of squares of residuals : 0.937358
rel. change during last iteration : -4.7088e-06

degrees of freedom    (FIT_NDF)                        : 1
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.968173
variance of residuals (reduced chisquare) = WSSR/ndf   : 0.937358

Final set of parameters            Asymptotic Standard Error
=======================            ==========================

a1              = 0.497551         +/- 0.003501     (0.7037%)
b1              = -103.714         +/- 18.24        (17.59%)


correlation matrix of the fit parameters:

               a1     b1     
a1              1.000 
b1             -0.891  1.000 


*******************************************************************************
Mon Oct 26 13:36:20 2015


FIT:    data read from 'chi4_T500.dat' u ($1):($2):3
        format = x:z:s
	y range restricted to [* : 0.0300000]
        #datapoints = 4
function used for fitting: f2(x)
fitted parameters initialized with current variable values



 Iteration 0
 WSSR        : 375670            delta(WSSR)/WSSR   : 0
 delta(WSSR) : 0                 limit for stopping : 1e-05
 lambda	  : 306.199

initial set of free parameter values

a2              = 1
b2              = 1
c2              = 1

After 9 iterations the fit converged.
final sum of squares of residuals : 0.6738
rel. change during last iteration : -4.44377e-07

degrees of freedom    (FIT_NDF)                        : 1
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.820853
variance of residuals (reduced chisquare) = WSSR/ndf   : 0.6738

Final set of parameters            Asymptotic Standard Error
=======================            ==========================

a2              = 0.495621         +/- 0.003603     (0.727%)
b2              = -53.4537         +/- 36.59        (68.46%)
c2              = -2694.07         +/- 1171         (43.45%)


correlation matrix of the fit parameters:

               a2     b2     c2     
a2              1.000 
b2             -0.907  1.000 
c2              0.877 -0.997  1.000 


*******************************************************************************
Mon Oct 26 13:36:20 2015


FIT:    data read from 'chi4_T500.dat' u ($1):($2):3
        format = x:z:s
	y range restricted to [* : 0.0270000]
        #datapoints = 3
function used for fitting: f3(x)
fitted parameters initialized with current variable values



 Iteration 0
 WSSR        : 71428.4           delta(WSSR)/WSSR   : 0
 delta(WSSR) : 0                 limit for stopping : 1e-05
 lambda	  : 229.699

initial set of free parameter values

a3              = 1
b3              = 1

After 5 iterations the fit converged.
final sum of squares of residuals : 0.403109
rel. change during last iteration : -4.42833e-07

degrees of freedom    (FIT_NDF)                        : 1
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.634908
variance of residuals (reduced chisquare) = WSSR/ndf   : 0.403109

Final set of parameters            Asymptotic Standard Error
=======================            ==========================

a3              = 0.494266         +/- 0.001954     (0.3953%)
b3              = 0.348193         +/- 0.03865      (11.1%)


correlation matrix of the fit parameters:

               a3     b3     
a3              1.000 
b3              0.836  1.000 


*******************************************************************************
Mon Oct 26 13:36:20 2015


FIT:    data read from 'p4_chi4_T500.dat' u ($1):($2):3
        format = x:z:s
	y range restricted to [* : 0.0290000]
        #datapoints = 3
function used for fitting: fp(x)
fitted parameters initialized with current variable values



 Iteration 0
 WSSR        : 8.59878           delta(WSSR)/WSSR   : 0
 delta(WSSR) : 0                 limit for stopping : 1e-05
 lambda	  : 1.61011

initial set of free parameter values

cp              = 1
bp              = 1

After 6 iterations the fit converged.
final sum of squares of residuals : 0.10659
rel. change during last iteration : -1.1861e-13

degrees of freedom    (FIT_NDF)                        : 1
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.326481
variance of residuals (reduced chisquare) = WSSR/ndf   : 0.10659

Final set of parameters            Asymptotic Standard Error
=======================            ==========================

cp              = 76.0455          +/- 13.24        (17.41%)
bp              = 0.0166714        +/- 0.2863       (1718%)


correlation matrix of the fit parameters:

               cp     bp     
cp              1.000 
bp             -0.957  1.000 


*******************************************************************************
Mon Oct 26 13:36:27 2015


FIT:    data read from 'chi4_T660.dat' u ($1):($2):3
        format = x:z:s
	y range restricted to [* : 0.0250000]
        #datapoints = 3
function used for fitting: f1(x)
fitted parameters initialized with current variable values



 Iteration 0
 WSSR        : 164162            delta(WSSR)/WSSR   : 0
 delta(WSSR) : 0                 limit for stopping : 1e-05
 lambda	  : 328.939

initial set of free parameter values

a1              = 1
b1              = 1

After 8 iterations the fit converged.
final sum of squares of residuals : 0.0104636
rel. change during last iteration : -4.45883e-12

degrees of freedom    (FIT_NDF)                        : 1
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.102292
variance of residuals (reduced chisquare) = WSSR/ndf   : 0.0104636

Final set of parameters            Asymptotic Standard Error
=======================            ==========================

a1              = 0.507894         +/- 0.0001978    (0.03894%)
b1              = -127.657         +/- 1.828        (1.432%)


correlation matrix of the fit parameters:

               a1     b1     
a1              1.000 
b1             -0.767  1.000 


*******************************************************************************
Mon Oct 26 13:36:27 2015


FIT:    data read from 'chi4_T660.dat' u ($1):($2):3
        format = x:z:s
	y range restricted to [* : 0.0300000]
        #datapoints = 4
function used for fitting: f2(x)
fitted parameters initialized with current variable values



 Iteration 0
 WSSR        : 614078            delta(WSSR)/WSSR   : 0
 delta(WSSR) : 0                 limit for stopping : 1e-05
 lambda	  : 393.279

initial set of free parameter values

a2              = 1
b2              = 1
c2              = 1

After 10 iterations the fit converged.
final sum of squares of residuals : 0.00168133
rel. change during last iteration : -7.63243e-13

degrees of freedom    (FIT_NDF)                        : 1
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.041004
variance of residuals (reduced chisquare) = WSSR/ndf   : 0.00168133

Final set of parameters            Asymptotic Standard Error
=======================            ==========================

a2              = 0.50666          +/- 0.0001046    (0.02065%)
b2              = -87.1878         +/- 1.799        (2.063%)
c2              = -2294.3          +/- 60.71        (2.646%)


correlation matrix of the fit parameters:

               a2     b2     c2     
a2              1.000 
b2             -0.862  1.000 
c2              0.839 -0.999  1.000 


*******************************************************************************
Mon Oct 26 13:36:27 2015


FIT:    data read from 'chi4_T660.dat' u ($1):($2):3
        format = x:z:s
	y range restricted to [* : 0.0270000]
        #datapoints = 3
function used for fitting: f3(x)
fitted parameters initialized with current variable values



 Iteration 0
 WSSR        : 144107            delta(WSSR)/WSSR   : 0
 delta(WSSR) : 0                 limit for stopping : 1e-05
 lambda	  : 318.95

initial set of free parameter values

a3              = 1
b3              = 1

After 5 iterations the fit converged.
final sum of squares of residuals : 0.136785
rel. change during last iteration : -6.75905e-07

degrees of freedom    (FIT_NDF)                        : 1
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.369844
variance of residuals (reduced chisquare) = WSSR/ndf   : 0.136785

Final set of parameters            Asymptotic Standard Error
=======================            ==========================

a3              = 0.504367         +/- 0.0005872    (0.1164%)
b3              = 0.428979         +/- 0.02193      (5.112%)


correlation matrix of the fit parameters:

               a3     b3     
a3              1.000 
b3              0.610  1.000 


==> anc/p4_chi4_T500.dat <==
  0.027777778  0.55524  0.010731
  0.015625  0.51394  0.0053367
  0.0069444445  0.5035  0.013251

